Algorithms for the symbolic integration of hyperlogarithms with applications to Feynman integrals

We provide algorithms for symbolic integration of hyperlogarithms multiplied by rational functions, which also include multiple polylogarithms when their arguments are rational functions. These algorithms are implemented in Maple and we discuss various applications. In particular, many Feynman integrals can be computed by this method.

==> anc/HyperInt.mpl <==
# Copyright (C) 2014 Erik Panzer
#
#   This program is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published by
#   the Free Software Foundation, either version 3 of the License, or
#   (at your option) any later version.
#
#   This program is distributed in the hope that it will be useful,
#   but WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#   GNU General Public License for more details.
#
#   You should have received a copy of the GNU General Public License
#   along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
# To contact the author, please use panzer@mathematik.hu-berlin.de
#
# Implements the algorithm originally described in
#
# 	F. Brown, The Massless Higher-Loop Two-Point Function,
# 	Communications in Mathematical Physics 287 (2009) 925–958.
# 	arXiv:0804.1660, doi:10.1007/s00220-009-0740-5.
#
# for the parametric integration of Feynman integrals and the
# compatibility-graph method of polynomial reduction introduced in
#
# 	F. Brown, On the periods of some Feynman integrals, arXiv:0910.0114.

interface(errorbreak=2, warnlevel=4):

# If set to true, some progress information is printed during calculation
_hyper_verbosity := 1:
_hyper_verbose_frequency := 10:

# If set to true, divergences at the integration limits towards zero and infinity are calculated and checked to vanish
_hyper_check_divergences := true:
_hyper_abort_on_divergence := true:
# List to collect the accumulated conditions for all divergences to cancel
_hyper_divergences := table():

# This field is used as domain for factorizations of all polynomials! In cases of ramifications, the radicals are to be put here
_hyper_splitting_field := {}:
# if set to true, all polynomials will be factored (introducing algebraic functions for the roots, i.e. prohibiting further integration of the result obtained!)
_hyper_algebraic_roots := false:
_hyper_ignore_nonlinear_polynomials := false:
# This enables to discard any singularities not in a predescribed domain; here we can put in results from some polynomial reduction
_hyper_restrict_singularities := false:
_hyper_allowed_singularities := {}:

# For polynomial reduction: do not use factor, but look for divisors in the upper bound of factors instead
_hyper_use_factor_bounds := true:

_hyper_max_pole_order := 10:

# if set to true, return results as the tables which they are internally, otherwise transform to a list representation
_hyper_return_tables := false:

# General purpose storage
_hyper_scratch := Array(1..10000):

_hyper_autoload_periods := ["periodLookups.m"]:

# When set to true, partial fractioning is implemented as a linear map
# This helps for cases when polynomials with higher powers appear in denominators
# (experimental)
_hyper_additive_parfrac := false:

printf("HyperInt, version 1.0, Copyright (C) 2014 Erik Panzer\n"):
printf("Please report any errors or suggestions to panzer@mathematik.hu-berlin.de\n"):

with(PolynomialTools, FromCoefficientList):

# Do not keep entries with value zero
`index/sparsereduced` := proc(Idx::list, Tbl::table, Entry::list)
local val:
	if (nargs = 2) then
		if assigned(Tbl[op(Idx)]) then Tbl[op(Idx)]:
		else 0: end if:
	else
		val := normal(Entry[1]):
		if val = 0 then
			Tbl[op(Idx)] := evaln(Tbl[op(Idx)]):
		else
			Tbl[op(Idx)] := val:
		end if:
		val:
	end if:
end proc:

# When dealing with long polynomials, ommit normal() in indexing function
if _hyper_additive_parfrac then
`index/sparsereduced` := proc(Idx::list, Tbl::table, Entry::list)
local val:
	if (nargs = 2) then
		if assigned(Tbl[op(Idx)]) then Tbl[op(Idx)]:
		else 0: end if:
	else
		val := Entry[1]:
		if val = 0 then
			Tbl[op(Idx)] := evaln(Tbl[op(Idx)]):
		else
			Tbl[op(Idx)] := val:
		end if:
		val:
	end if:
end proc:
end:

forgetAll := proc ()
global _hyper_divergences:
	_hyper_divergences := table():
	forget(transformWord):
	forget(partialFractions):
	forget(poledegree):
	forget(linearFactors):
	forget(reglimWord):
	forget(regzeroWord):
	forgetExpansions():
	forget(myfactors):
	forget(shuffleWords):
	# Important: Initialize shuffleWords' remember table, as op(4, op(shuffleWords)) is otherwise not assigned (it is nothing instead of an empty table), so the check assirgned(...[w,v]) throws an error if it is empty!
	shuffleWords([],[]) := [[]]:
end proc:

###################################################################################################################
# Elementary operations on lists of words: collect (addition), concatenation product, shuffle product
###################################################################################################################

collectWords := proc (wordlist)
local w, result:
	result := table(sparsereduced):
	for w in wordlist do
		result[w[2]] := result[w[2]] + w[1]:
	end do:
	[seq([normal(rhs(w)),lhs(w)], w in indices(result, 'pairs'))]:
end proc:

# Insertion Sort
addInplace := proc (place, count, poly, param)
local i, found:
	# param already in the list?
	found := false:
	for i from 1 to count do
		if place[i][2] = param then found := true: break: end if:
	end do:
	if not found then
		place[count+1] := [poly, param]:
		return (count+1):
	end if:
	# Zero coefficient?
	place[i][1] := normal(place[i][1]+poly):
	if place[i][1] = 0 then
		place[i] := place[count]:
		return (count-1):
	end if:
	count:
end proc:

# Returns a list of words (no factors!)
shuffleWords := proc (v, w)
local u:
option remember:
	if w = [] then
		[v]:
	elif v = [] then
		[w]:
	elif assigned(op(4, op(shuffleWords))[w,v]) then
		# Exploit symmetry for remember table
		op(4, op(shuffleWords))[w,v]:
	else	
		[seq([v[1], op(u)], u in shuffleWords(v[2 .. nops(v)], w)),seq([w[1], op(u)], u in shuffleWords(v, w[2 .. nops(w)]))]:
	end if:
end proc:
# Important: Initialize shuffleWords' remember table, as op(4, op(shuffleWords)) is otherwise not assigned (it is nothing instead of an empty table), so the check assigned(...[w,v]) throws an error if it is empty!
shuffleWords([],[]) := [[]]:

shuffleList := proc (a, b)
local i, j, count, w:
global _hyper_scratch:
	count := 0:
	for i in a do
		for j in b do
			for w in shuffleWords(i[2], j[2]) do
				count := addInplace(_hyper_scratch, count, i[1]*j[1], w):
			end do:
		end do:
	end do:
	[seq(_hyper_scratch[i], i=1..count)]:
end proc:

shuffle := proc (a, b)
local result:
	# Use list-based implementation only for short results
	if (nops(a)*nops(b))<10 then
		return shuffleList(a, b):
	end if:
	result := table(sparsereduced):
	shuffleTo(a, b, result):
	[seq([rhs(i), lhs(i)], i in indices(result, 'pairs'))]:
end proc:

shuffleTo := proc (a, b, result)
local u, v, w:
	for u in a do
		for v in b do
			for w in shuffleWords(u[2], v[2]) do
				result[w] := result[w] + u[1]*v[1]:
			end do:
		end do:
	end do:
end proc:

Mul := proc (a, b)
local i, j, result, w:
	# Use list-based implementation only for short results
	if (nops(a)*nops(b))<10 then
		return MulList(a, b):
	end if:
	result := table(sparsereduced):
	for i in a do
		for j in b do
			w := [op(i[2]),op(j[2])]:
			result[w] := result[w] + i[1]*j[1]:
		end do:
	end do:
	[seq([normal(rhs(w)),lhs(w)], w in indices(result, 'pairs'))]:
end proc:

MulList := proc (a, b)
	[seq(seq([i[1]*j[1], [op(i[2]), op(j[2])]], i in a), j in b)]:
end proc:

scalarMul := proc (wordlist, c)
	[seq([w[1]*c, w[2]], w in wordlist)]:
end proc:

shuffleSymbolic := proc (A, B)
local i, j, result, L:
	result := table(sparsereduced):
	for i in A do
		for j in B do
			L := sort([op(i[2]), op(j[2])]):
			result[L] := result[L] + i[1]*j[1]:
		end do:
	end do:
	return [seq([rhs(L), lhs(L)], L in indices(result, 'pairs'))]:
end proc:

shuffleSymbolicTo := proc (A, B, result)
local i, j, L:
	for i in A do
		for j in B do
			L := sort([op(i[2]), op(j[2])]):
			result[L] := result[L] + i[1]*j[1]:
		end do:
	end do:
end proc:

###########################################################################################################################
# Computing regularized limits
###########################################################################################################################

# Computes the vanishing degree of the rational function p at var->0
# This is the leading power of var in the Laurent series of p(var)
poledegree := proc (p, var)
local deg, f:
option remember:
	f := normal(p):
	deg := ldegree(numer(f), var):
	if deg=0 then
		deg := -ldegree(denom(f), var):
	end if:
	deg:
end proc:

# Computes the leading coefficient g(0) of the Laurent series f(var) = var^n * g(var) where g(0)<>0 is finite
ratResidue := proc (f, var)
local p, q:
	p := numer(f):
	q := denom(f):
	if p=0 then
		error "zero-polynomial %1 not allowed", f:
	end if:
	normal(tcoeff(p, var)/tcoeff(q, var)):
end proc:

# Calculate RegLim_{var->0} of RegInf(wordlist)
reglim := proc (wordlist, var)
local result, w, v:
	result := table(sparsereduced):
	for w in wordlist do
		for v in reglimWord(w[2], var) do
			result[v[2]] := result[v[2]] + v[1]*w[1]:
		end do:
	end do:
	[seq([rhs(v), lhs(v)], v in indices(result, 'pairs'))]:
end proc:

# Calculates a word u such that RegLim_{var->0} Reginf (word) = Reginf (u)
reglimWord := proc (word::list, var)
option remember:
global _hyper_verbosity:
local i, n, minOrder, zeroOrders, result, w, onAxis, scaled, origin, temp:
	if word = [] then
		return [[1, []]]:
	end if:
	# Word consisting of only {0} or {-1} does not contribute to reginf = reginf & reg0
	if {op(word)} in {{0}, {-1}} then
		return []:
	end if:
	zeroOrders := map(poledegree, word, var):
	minOrder := min(zeroOrders):
	result := table(sparsereduced):
	w := numelems(word):
	# Count and shuffle off the trailing letters approaching zero
	n := 0:
	while zeroOrders[w-n]>minOrder do
		n := n+1:
	end do:
	if n > 0 then 
		for i from 0 to n do
			temp := []:
			for scaled in regzeroWord([op(1..w-n, word), 0$i]) do
				temp := [op(temp), op(scalarMul(reglimWord(scaled[2], var), scaled[1]))]:
			end do:
			shuffleSymbolicTo(collectWords(temp), reglimWord(word[w-n+1+i..w], var), result):
		end do:
		return [seq([rhs(z), lhs(z)], z in indices(result, 'pairs'))]:
	end if:
	# after rescaling by var^(-minOrder), perform limit of letters
	scaled := []:
	onAxis := table():
	for i from 1 to w do
		if zeroOrders[i]>minOrder then
			scaled := [op(scaled), 0]:
		else
			scaled := [op(scaled), ratResidue(word[i], var)]:
			# Letters approaching positive real axis: coming from above (+1) or below (-1) ?
			if type(scaled[i], positive) then
				if minOrder>0 then
					origin := delta[var]:
				elif minOrder<0 then
					origin := -delta[var]:
				else
					# Next to leading coefficient in the Laurent series var->0
					origin := ratResidue(word[i]*var^(-minOrder)-scaled[i], var):
					if indets(origin)<>{} then
						error "Can not determine the sign of %1, letter is %2 and variable %3", origin, word[i], var:
					elif Im(origin)<> 0 then
						origin := sign(Im(origin)):
					else
						origin := sign(Re(origin))*delta[var]:
					end if:
				end if:
				if not assigned(onAxis[scaled[i]]) then
					onAxis[scaled[i]] := origin:
				elif onAxis[scaled[i]]<>origin then
					error "Pinch-singularity not implemented":
				end if:
			end if:
		end if:
	end do:
	onAxis := sort([entries(onAxis, pairs)], (a,b)->lhs(a)<lhs(b)):
	if _hyper_verbosity>99 then
		print(scaled, onAxis):
	end if:
	# With positive letters, reexpress deformed integration contour as [0,infinity)
	return breakUpContour([[1, scaled]], onAxis):
end proc:

# wordList is a reg_{z \rightarrow \inty} Hlog_w(gamma) for a path gamma from 0 to infinity such that the positive letters lie above (below) gamma as specified
# returns the same value but represented as periods with the straight contour 0->infinity, i.e. without positive letters
breakUpContour := proc(wordList::list, onAxis::list)
local smallest, i, w, temp, word, result, imPart, newAxis:
	if numelems(onAxis) = 0 then
		# For efficiency, replace periods if possible
		temp, result := selectremove(word->{op(word[2])} subset {-2,-1,0}, wordList):
		temp := `+`(op(map(word -> word[1]*zeroInfPeriod(word[2]), temp))):
		result := map(word->[word[1],`if`(word[2]=[], [], [word[2]])], result):
		if temp<>0 then
			return [[temp,[]], op(result)]:
		else
			return result:
		end if:
	end if:
	result := table(sparsereduced):
	smallest, imPart := op(onAxis[1]):
	newAxis := [seq(lhs(onAxis[i])-smallest = rhs(onAxis[i]), i=2..nops(onAxis))]:
	for word in wordList do
		w := numelems(word[2]):
		for i from 0 to w do
			# For efficiency, replace periods if possible
			temp := word[2][i+1..w]:
			if (smallest=1) and (indets(temp)={}) then
				temp := [[zeroOnePeriod(temp), []]]:
			else
				temp := convertABtoZeroInf(reghead([[1, temp]], smallest), 0, smallest):
				temp :=	map(v->[v[1],`if`(v[2]=[], [], [v[2]])], temp):
			end if:
			shuffleSymbolicTo(
					breakUpContour(
							regtail([[word[1], map(v->v-smallest, word[2][1..i])]], 0, Pi*I*imPart - ln(smallest)),
							newAxis),
					temp,
					result
			):
		end do:
	end do:
	return [seq([rhs(z), lhs(z)], z in indices(result, 'pairs'))]:
end proc:

###########################################################################################################################
# Expressing regularized limits as hyperlogarithms w.r.t. a parameter
###########################################################################################################################

# Transforms wordlist (a list of words meant to be shuffled), representing Reg_infinity(wordlist), into a sum (list) of products (pairs) of a word in var (iterated integral) and a list (representing shuffle product) of words representing Reg_infinity
transformShuffle := proc (wordlist, var)
local result, word, i,  sub, temp, countTemp, count, pair:
	# Empty argument equals one
	if wordlist=[] then
		return [[[[1, []]], [[1, []]]]]:
	end if:
	# Reduce products
	result := Array(1..4000):
	count := 1:
	result[1] := [[[1, []]], [[1, []]]]:
	temp := Array(1..4000):
	for word in wordlist do
		sub := transformWord(word, var):
		countTemp := 0:
		for pair in sub do
			for i from 1 to count do
				countTemp := countTemp+1:
				temp[countTemp] := [collectWords(shuffle(result[i][1],pair[1])), shuffleSymbolic(result[i][2], pair[2])]:
			end do:
		end do:
		i := result:
		result := temp:
		count := countTemp:
		temp := i:
	end do:
	return convert(result[1..count], list, nested):
end proc:

# Takes a single iterated integral and returns a list [[L1, [R11,R12,...]], [L2,[R22,R22,...]],...] of pairs of an iterated integral L1 in var and constant factors reginf(R11)*reginf(R12)*...
transformWord := proc(word, var)
local result, p, i, sub, facts:
global _hyper_verbosity:
option remember:
	if word=[] then
		return ([[[[1, []]], [[1,[]]]]]):
	end if:
	result := table():
	# Integration constants
	sub := reglimWord(word, var):
	if nops(sub)>0 then
		result[sub] := table(sparsereduced, [[]=1]):
	end if:
	if word[nops(word)]=0 then
		error "Word %1 ending on zero", word:
	end if:
	for i from 1 to nops(word) do
		# Do not generate words ending on zero
		if i=nops(word) and i>1 then
			if word[i-1]=0 then
				break:
			end if:
		end if:
		if i<nops(word) then
			p := word[i]-word[i+1]:
		else
			p := word[i]:
		fi:
		p := normal(p):
		if p=0 then next: fi:
		# Find multiplicities of zeros in var
		facts := linearFactors(p, var):
		if nops(facts)=0 then
			next:
		end if:
		# drop the letter i+1
		if (i<nops(word)) then
			p := [op(word[1..i]),op(word[i+2..nops(word)])]:
			# Do not generate words ending on zero
			if p[nops(p)]<>0 then
				for sub in transformWord(p, var) do
					if not assigned(result[sub[2]]) then
						result[sub[2]] := table(sparsereduced):
					end if:
					prependInplace(sub[1], facts, 1, result[sub[2]]):
				end do:
			end if:
		end if:
		# Drop the letter i
		p := [op(word[1..i-1]),op(word[i+1..nops(word)])]:
		for sub in transformWord(p, var) do
			if not assigned(result[sub[2]]) then
				result[sub[2]] := table(sparsereduced):
			end if:
			prependInplace(sub[1], facts, -1, result[sub[2]]):
		end do:
	end do:
	[seq(`if`(numelems(rhs(sub))=0,NULL,[[seq([rhs(p), lhs(p)], p in indices(rhs(sub), 'pairs'))], lhs(sub)]), sub in indices(result, 'pairs'))]:
end proc:

prependInplace := proc (wordlist, poles, fact, result)
local w, p, v:
	for w in wordlist do
		for p in poles do
			v := [p[2], op(w[2])]:
			result[v] := result[v] + p[1]*w[1]*fact:
		end do:
	end do:
end proc:

###########################################################################################################################
# Partial fractioning
###########################################################################################################################

# If p = prod (var - x_i)^n_i, return list [[x_1,n_1], [x_2,n_2], ...]
linearFactors := proc (p, var)
option remember:
local facts, sub, f:
global _hyper_splitting_field, hyper_algebraic_roots, _hyper_ignore_nonlinear_polynomials, _hyper_allowed_singularities, _hyper_restrict_singularities, _hyper_verbosity:
	facts := []:
	for sub in op(2, factors(p, _hyper_splitting_field)) do
		# Only factors depending on var do contribute here (we search zeros and poles in var)
		if degree(sub[1], var)=0 then next: fi:
		# If supplied, exploit knowledge of the loci of possible singularities
		if _hyper_restrict_singularities then
			if (not (sub[1] in _hyper_allowed_singularities)) then
				if (_hyper_verbosity>0) then
					printf("discarding %a\n", sub[1]):
				end if:
				next:
			end if:
		end if:
		# Linearity check
		if degree(sub[1], var)=1 then
			f:= -coeff(sub[1], var, 0)/coeff(sub[1], var, 1):
		elif _hyper_algebraic_roots then
			f := Root(sub[1], var):
		elif _hyper_ignore_nonlinear_polynomials then
			if _hyper_verbosity>0 then
				printf("discarding nonlinear %a\n", sub[1]):
			end if:
			next:
		else
			error "%1 does not factor linearly in %2\n", sub[1], var:
		end if:
		# This should never occur
		if not (type(f, ratpoly) or _hyper_algebraic_roots) then
			error "%1 is not a polynomial, something went wrong in transformWord", f:
		end if:
		facts := [[sub[2], normal(f)], op(facts)]:
	end do:
	facts:
end proc:

# Convert f into partial fractions in var, returned as a list [p,[a,f1,f2,f3...],[b,g1,g2,g3,...],...]
partialFractions := proc(f, var)
local p, poles, q, z, zero, i, pars, fac, newq:
option remember:
global _hyper_splitting_field, _hyper_additive_parfrac, _hyper_verbosity:
	# Do not combine sums, but work separately:
	if _hyper_additive_parfrac and op(0,f)=`+` then
		p := 0:
		q := []:
		for pars in map(partialFractions, [op(f)], var) do
			# Add polynomial parts
			p := p + pars[1]:
			# Add fractions
			for fac in pars[2..nops(pars)] do
				# search if this zero is already present
				zero := false:
				for i from 1 to nops(q) do
					if q[i][1] = fac[1] then
						zero := i:
						break:
					end if:
				end do:
				# if not found, then add
				if zero=false then
					q := [op(q), fac]:
					next:
				end if:
				# Otherwise, add the lists
				for i from 2 to min(nops(q[zero]), nops(fac)) do
					q[zero][i] := q[zero][i] + fac[i]:
				end do:
				if nops(fac)>nops(q[zero]) then
					q[zero] := [op(q[zero]), op(fac[nops(q[zero])+1..nops(fac)])]:
				end if:
			end do:
		end do:
		return [p, op(q)]:
	end if:
	p := normal(f):
	q := denom(p):
	p := numer(p):
	# Find all zeros of the denominator
	poles := []:
	# Avoid Bug in solve: In some cases it stucks when q does not depend on var...
	if not (var in indets(q)) then
		return [p/q]:
	end if:
	pars := factors(q, _hyper_splitting_field):
	newq := pars[1]:
	for fac in pars[2] do
		if degree(fac[1], var) = 0 then
			newq := newq*fac[1]^fac[2]:
			next:
		elif degree(fac[1], var) > 1 then
			error "%1 is not linear in %2", fac[1], var:
		end if:
		zero := -coeff(fac[1], var, 0)/coeff(fac[1], var, 1):
		poles := [op(poles), [zero, fac[2], fac[1]]]:
#		newq := newq*coeff(fac[1], var, 1)^fac[2]:
	end do:
	# Convert into partial fracions
	q := newq:
	pars := convert([p, op([seq([z[3], z[2]], z in poles)])], parfrac, var):
	pars[1] := normal(pars[1]/q):
	for i from 1 to nops(poles) do
		if pars[i+1, 1] <> poles[i, 3] then
				error "wrong data structure resulted from convert(parfrac): %1 does not match expected %2", pars[i+1,1], poles[i,3]:
		end if:
		pars[i+1,1] := poles[i,1]:
		for z from 2 to nops(pars[i+1]) do
			pars[i+1, z] := factor(pars[i+1, z]/q/coeff(poles[i,3], var, 1)^(z-1)):
		end do:
	end do:
	pars:
end proc:

###########################################################################################################################
# Integration (constructing primitives)
###########################################################################################################################

integrate := proc (wordlist, var)
local w, result, p, i, parfr, n, v:
global _hyper_verbosity:
	result := table(sparsereduced):
	for w in wordlist do
		parfr := partialFractions(w[1], var):
		if parfr[1] <> 0 then
			p := int(parfr[1], var = 0 .. var):
			result[w[2]] := result[w[2]] + p:
			# Integration by parts: contribution from the derivative of the word
			if 0 < nops(w[2]) then
				integrateInplace(result, [[-p/(var-w[2, 1]), w[2, 2 .. nops(w[2])]]], var):
			end if:
		end if:
		for i from 2 to nops(parfr) do
			for n from 1 to nops(parfr[i])-1 do
				if parfr[i, n+1] = 0 then next end if:
				if 1 < n then
					p := parfr[i, n+1]/((var-parfr[i, 1])^(n-1)*(1-n)):
					result[w[2]] := result[w[2]] + p:
					# Integration by parts: contribution from the derivative of the word
					if 0 < nops(w[2]) then
						integrateInplace(result, [[-p/(var-w[2, 1]), w[2, 2 .. nops(w[2])]]], var):
					end if:
				end if:
				if n = 1 then
					v := [parfr[i, 1], op(w[2])]:
					result[v] := result[v] + parfr[i, n+1]:
				end if:
			end do:
		end do:
	end do:
	[seq([rhs(w), lhs(w)], w in indices(result, 'pairs'))]:
end proc:

integrateInplace := proc (result, wordlist, var)
local w, p, i, parfr, n, v:
global _hyper_verbosity:
	for w in wordlist do
		parfr := partialFractions(w[1], var):
		if parfr[1] <> 0 then
			p := int(parfr[1], var = 0 .. var):
			result[w[2]] := result[w[2]] + p:
			# Integration by parts: contribution from the derivative of the word
			if 0 < nops(w[2]) then
				integrateInplace(result, [[-p/(var-w[2, 1]), w[2, 2 .. nops(w[2])]]], var):
			end if:
		end if:
		for i from 2 to nops(parfr) do
			for n from 1 to nops(parfr[i])-1 do
				if parfr[i, n+1] = 0 then next end if:
				if 1 < n then
					p := parfr[i, n+1]/((var-parfr[i, 1])^(n-1)*(1-n)):
					result[w[2]] := result[w[2]] + p, w[2]:
					# Integration by parts: contribution from the derivative of the word
					if 0 < nops(w[2]) then
						integrateInplace(result, [[-p/(var-w[2, 1]), w[2, 2 .. nops(w[2])]]], var):
					end if:
				end if:
				if n = 1 then
					v := [parfr[i, 1], op(w[2])]:
					result[v] := result[v] + parfr[i, n+1]:
				end if:
			end do:
		end do:
	end do:
end proc:

###########################################################################################################################
# Expansions at zero and infinity
###########################################################################################################################

# Computes the Laurent series of ratPoly w.r.t. var->0 up to and including terms of maxOrder
seriesExpansion := proc(ratPoly, var, maxOrder:=0)
local result, calcOrder:
	if op(0, ratPoly) = `+` then
		return map(seriesExpansion, ratPoly, var, maxOrder):
	end if:
	calcOrder := maxOrder+2:
	result := series(normal(ratPoly), var=0, calcOrder):
	while order(result)<=maxOrder do
		calcOrder := calcOrder + 10:
		if calcOrder>40 then
			error "Could not expand to required order %1 in %2; only got %3 for %4", maxOrder, var, order(result)-1, ratPoly:
		end if:
		result := series(normal(ratPoly), var=0, calcOrder):
	end do:
	result := convert(result, polynom, var):
	add(var^n*coeff(result,var,n), n=ldegree(result, var)..maxOrder):
end proc:

expandInfListInplace := proc (poles, reginfs, wordlist, var)
local w, i, sub, logpower, power, part, v, L, allone, minOrder, poly, temp, q:
global _hyper_check_divergences:
	for w in wordlist do
		poly := eval(w[1], var = 1/var):
		minOrder := -poledegree(poly, var):
		if minOrder<0 then next: fi:
		# If _hyper_check_divergences=false, then infExpansion gives zero whenever w[2][1..i] <> [], so we do not need to loop at all!
		if (minOrder=0) and (not _hyper_check_divergences) then
			# If the RegLim_{infinity}-part consists only of -1, we can stop
			if w[2]=[(-1)$(nops(w[2]))] then
				next:
			end if:
			v := regzeroWord(w[2]):
			if nops(v)=0 then next: fi:
			# In shuffle representation: normalize first coefficients to one and put constants into the first component of the pair
			sub := subs(var=0, normal(poly)):
			for temp in v do
			for q in reginfs do
				if (temp[2]=[]) then
					L := q[2]:
				else
					L := sort([temp[2],op(q[2])]):
				end if:
				poles[0, 0][L] := poles[0, 0][L] + sub*temp[1]*q[1]:
			end do:
			end do:
			next:
		end if:
		# Deconcatenation-Coproduct
#		poly := convert(series(poly, var = 0), polynom, var):
		poly := seriesExpansion(poly, var):
		allone := true:
		for i from nops(w[2]) to 0 by -1 do
			# If the RegLim_{infinity}-part consists only of -1, we can stop
			if (i<nops(w[2])) then
				allone := allone and (w[2, i+1]=-1):
				if allone then next: end if:
			end if:
			part := infExpansion(w[2][1..i], minOrder):
			v := regzeroWord(w[2, i+1 .. nops(w[2])]):
			if nops(v)=0 then next: fi:
			# In shuffle representation: normalize first coefficients to one and put constants into the first component of the pair
			for logpower from 0 to nops(part)-1 do
				sub := FromCoefficientList(part[logpower+1], var)*poly:
				for power from 0 to minOrder do
					for temp in v do
					for q in reginfs do
						if (temp[2]=[]) then
							L := q[2]:
						else
							L := sort([temp[2],op(q[2])]):
						end if:
						poles[logpower, power][L] := poles[logpower, power][L] + coeff(sub, var, -power)*temp[1]*q[1]:
					end do:
					end do:
					if not _hyper_check_divergences then break: fi:
				end do:
				if not _hyper_check_divergences then break: fi:
			end do:
		end do:
	end do:
end proc:

expandInfWord := proc (word, minOrder)
local sub, result, maxlog, power, logpower, maxpowers, p, i:
	# Start of induction is the empty word; the only one contributing at zero
	if word=[] then
		return [[1]]:
	end if:
	if minOrder<0 then
		return []:
	end if:
	# Inductive Step: calculate expansion of tail
	sub := infExpansion(word[2..nops(word)], minOrder):
	maxlog := nops(sub):
	maxpowers := Array(0..maxlog, 0):
	result := Array(0..maxlog, 0..minOrder, 0):
	# Integrate the first letter
	for logpower from 0 to maxlog-1 do
		# Raising of logarithm power comes only from int ( - dz/z )* log(z)^logpower/(logpower!)
		if sub[logpower+1]<>[] then
			result[logpower+1, 0] := result[logpower+1, 0] - sub[logpower+1][1]
		end if:
		# Remaining integrands are (log z)^n/n! * z^m for m>=0 only, so they only lower the log-powers
		for power from 0 to minOrder-1 do
			# Contribution from -\omega_0
			if power+1<=nops(sub[logpower+1])-1 then
				p := -sub[logpower+1][power+2]:
			else
				p := 0:
			end if:
			# Contribution from \omega_{1/\sigma} for sigma = word[1]
			if word[1]<>0 then
				for i from 0 to min(power, nops(sub[logpower+1])-1) do
					p := p - sub[logpower+1][i+1]*(word[1])^(power-i+1):
				end do:
			end if:
			# Integrate!
			if p=0 then next: fi:
			p := -p:
			for i from logpower to 0 by -1 do
				p := -p/(power+1):
				result[i, power+1] := result[i, power+1] + p:
				maxpowers[i] := power+1:
			end do:
		end do:
	end do:
	# Remove empty entries
	for logpower from 0 to maxlog do
		while maxpowers[logpower]>=0 do
			if result[logpower, maxpowers[logpower]] = 0 then
				maxpowers[logpower] := maxpowers[logpower] - 1:
			else
				break:
			end if:
		end do:
	end do:
	while maxlog>=0 do
		if maxpowers[maxlog] = -1 then
			maxlog := maxlog-1:
		else
			break:
		end if:
	end:
	[seq([seq(result[logpower, power], power=0..maxpowers[logpower])], logpower=0..maxlog)]:
end proc:

expandZeroListInplace := proc (poles, reginfs, wordlist, var)
local w, sub, poly, minOrder, logpower, power, v:
	for w in wordlist do
		minOrder := -poledegree(w[1], var):
		if minOrder < 0 then next end if:
		sub := zeroExpansion(w[2], minOrder):
		for logpower from 0 to nops(sub)-1 do
#			poly := FromCoefficientList(sub[logpower+1], var)*convert(series(w[1], var = 0), polynom, var):
			poly := FromCoefficientList(sub[logpower+1], var)*seriesExpansion(w[1], var):
			for power from 0 to minOrder do
				for v in reginfs do
					poles[logpower, power][v[2]] := poles[logpower, power][v[2]] - coeff(poly, var, -power)*v[1]:
				end do:
				if (not _hyper_check_divergences) then break: fi:
			end do:
			if (not _hyper_check_divergences) then break: fi:
		end do:
	end do:
end proc:

# Returns expansion of word near infinity as [[a_0,0, a_0,1, ...], [a_1,0, a_1,1, ...], ...] such that word(1/z) = sum_{i,j} log(z)^i/i! * z^j a_{i,j} + O(z^{minOrder+1})
infExpansion := proc(word, minOrder)
global _hyper_inf_expansion, _hyper_check_divergences:
	if minOrder<0 then
		return []:
	end if:
	if word=[] then
		return [[1]]:
	end if:
	# All non-empty words have either logarithms or powers of z in the expansion!
	if (minOrder=0) and (_hyper_check_divergences=false) then
		return []:
	end if:
	# If already calculated to sufficient order, return stored result
	if assigned(_hyper_inf_expansion[word]) then
		if _hyper_inf_expansion[word][2] >= minOrder then
			return _hyper_inf_expansion[word][1]:
		end if:
	end if:
	# Otherwise compute and remember the result in the global table
	_hyper_inf_expansion[word] := [expandInfWord(word, minOrder), minOrder]:
	_hyper_inf_expansion[word][1]:
end proc:

# Returns expansion of word near zero as [[a_0,0, a_0,1, ...], [a_1,0, a_1,1, ...], ...] such that word(z) = sum_{i,j} log(z)^i/i! * z^j a_{i,j} + O(z^{minOrder+1})
zeroExpansion := proc(word, minOrder)
local w:
global _hyper_zero_expansion:
	if minOrder<0 then
		return []:
	end if:
	if word=[] then
		return [[1]]:
	end if:
	# All non-empty words have either logarithms or powers of z in the expansion!
	if (minOrder=0) and (_hyper_check_divergences=false) then
		return []:
	end if:
	# If already calculated to sufficient order, return stored result
	w := _hyper_zero_expansion[word]:
	if type(w, list) then
		if w[2] >= minOrder then
			return w[1]:
		end if:
	end if:
	# Otherwise compute and remember the result in the global table
	_hyper_zero_expansion[word] := [expandZeroWord(word, minOrder), minOrder]:
	_hyper_zero_expansion[word][1]:
end proc:

_hyper_zero_expansion	:= table():
_hyper_inf_expansion	:= table():

forgetExpansions := proc()
global _hyper_zero_expansion, _hyper_inf_expansion:
	_hyper_zero_expansion	:= table():
	_hyper_inf_expansion	:= table():
end proc:

expandZeroWord := proc (word, minOrder)
local sub, result, maxlog, power, logpower, maxpowers, p, i:
	if minOrder < 0 then
		return []:
	end if:
	if word=[] then
		return [[1]]:
	end if:
	# Inductive Step: calculate expansion of tail
	sub := zeroExpansion(word[2..nops(word)], minOrder):
	maxlog := nops(sub):
	maxpowers := Array(0..maxlog, 0):
	result := Array(0..maxlog, 0..minOrder, 0):
	# Integrate the first letter
	for logpower from 0 to maxlog-1 do
		# Raising of logarithm power comes only from int ( dz/z )* log(z)^logpower/(logpower!)
		if (sub[logpower+1]<>[]) and (word[1]=0) then
			result[logpower+1, 0] := result[logpower+1, 0] + sub[logpower+1][1]
		end if:
		# Remaining integrands are (log z)^n/n! * z^m for m>=0 only, so they only lower the log-powers
		for power from 0 to minOrder-1 do
			if word[1]<>0 then
				p := 0:
				for i from 0 to min(power, nops(sub[logpower+1])-1) do
					p := p - sub[logpower+1][i+1]/(word[1])^(power-i+1):
				end do:
			elif (power+1<=nops(sub[logpower+1])-1) then
				p := sub[logpower+1][power+2]:
			else
				p := 0:
			end if:
			# Integrate!
			if p=0 then next: fi:
			p := -p:
			for i from logpower to 0 by -1 do
				p := -p/(power+1):
				result[i, power+1] := result[i, power+1] + p:
				maxpowers[i] := power+1:
			end do:
		end do:
	end do:
	# Remove empty entries
	for logpower from 0 to maxlog do
		while maxpowers[logpower]>=0 do
			if result[logpower, maxpowers[logpower]] = 0 then
				maxpowers[logpower] := maxpowers[logpower] - 1:
			else
				break:
			end if:
		end do:
	end do:
	while maxlog>=0 do
		if maxpowers[maxlog] = -1 then
			maxlog := maxlog-1:
		else
			break:
		end if:
	end:
	[seq([seq(result[logpower, power], power=0..maxpowers[logpower])], logpower=0..maxlog)]:
end proc:

###########################################################################################################################
# Complete integration algorithm for integrals int(f, z=0..infinity)
###########################################################################################################################

# Tests, whether the function is the zero function, by checking reglims and then recursively the derivatives of the function to be zero
testZeroFunction := proc (wordlist::list)
global _hyper_algebraic_roots, _hyper_restrict_singularities, _hyper_allowed_singularities:
local aRoots, rSing, aSing, result:
	# Backup these settings, since they may be modified
	aRoots := _hyper_algebraic_roots:
	rSing, aSing := _hyper_restrict_singularities, _hyper_allowed_singularities:
	# Fibration Basis representation should be zero
	_hyper_algebraic_roots := true:
	result := simplify(fibrationBasis(wordlist, select(var -> op(0,var)<>zeta, [op(indets(wordlist))]))):
	# Restore settings
	_hyper_restrict_singularities, _hyper_allowed_singularities := rSing, aSing:
	_hyper_algebraic_roots := aRoots:
	simplify(eval(result, zeta[2]=Pi^2/6)):
end proc:

integrationStep := proc (wordlist::list, var)
local sub, w, u, tab, polesZero, polesInf, power, logpower, pair, L, counter, startTime, onAxis, positiveLetters:
global _hyper_verbosity, _hyper_abort_on_divergence, _hyper_return_tables, _hyper_divergences:
	startTime := time():
	if _hyper_verbosity>0 then
		printf("Integrating variable %a from 0 to infinity, integrand has %a terms\n", var, numelems(wordlist)):
	end if:
	# If singularities are restricted, linearFactors depends on the allowed singularities!
	forget(linearFactors):
	forgetExpansions():
	# Create the Lists to hold the pole parts and the result
	polesZero := Array(0.._hyper_max_pole_order, 0.._hyper_max_pole_order, ()->table(sparsereduced)):
	polesInf := Array(0.._hyper_max_pole_order, 0.._hyper_max_pole_order, ()->table(sparsereduced)):
	# Handle each summand (pair of rational function and word list) individually
	counter := 0:
	for pair in wordlist do
		counter := counter + 1:
		if _hyper_verbosity>1 then
			printf("  now integrating term %a from %a\n", counter, numelems(wordlist)):
		end if:
		# Transform the integrand to an iterated integral in var and perform the integration
		for sub in transformShuffle(pair[2], var) do
			w := integrate(scalarMul(sub[1], pair[1]), var):
			L := sub[2]:
			expandZeroListInplace(polesZero, L, w, var):
			expandInfListInplace(polesInf, L, w, var):
		end do:
	end do:
	# Report divergences
	if _hyper_verbosity>0 then
		if _hyper_check_divergences then
			printf("checking divergences after integration of %a\n", var):
		else
			WARNING("not checking divergences"):
		end if:
	end if:
	positiveLetters := {}:
	for logpower from 0 to _hyper_max_pole_order do
		for power from 0 to _hyper_max_pole_order do
			# Perform the analytic continuation
			tab := polesInf[logpower,power]:
			for pair in indices(tab, pairs) do
				w, L := selectremove(u -> `or`(op(map(type, u, positive))), lhs(pair)):
				if w=[] then next: fi:
				if numelems(w)>1 then
					error "Integral produced more than one word in product with positive letters: %1", pair:
				end if:
				w := w[1]:
				tab[lhs(pair)] := 0:
				onAxis := select(u->type(u,positive), {op(w)}):
				positiveLetters := positiveLetters union onAxis:
				onAxis := [seq(u=delta[var,u], u in sort([op(onAxis)]))]:
				for sub in breakUpContour([[1, w]], onAxis) do
					u := sort([op(L),op(sub[2])]):
					tab[u] := tab[u] + sub[1]*rhs(pair):
				end do:
			end do:
			# Check for divergences at zero
			if (power = 0 and logpower = 0) then next end if:
			sub := testZeroFunction([seq([rhs(sub), lhs(sub)], sub in indices(polesZero[logpower,power], 'pairs'))]):
			if (sub<>0) then
				_hyper_divergences[var=0, ln(var)^(logpower)/var^(power)] := sub:
				if (_hyper_abort_on_divergence) then
					error "Divergence at %1 of type %2", var=0, ln(var)^(logpower)/var^(power):
				end if:
			end if:
			# Check for divergences at infinity
			sub := testZeroFunction([seq([rhs(sub), lhs(sub)], sub in indices(polesInf[logpower,power], 'pairs'))]):
			if (sub<>0) then
				_hyper_divergences[var=infinity, ln(var)^(logpower)*var^(power)] := sub:
				if (_hyper_abort_on_divergence) then
					error "Divergence at %1 of type %2", var=infinity, ln(var)^(logpower)*var^(power):
				end if:
			end if:
		end do:
	end do:
	if positiveLetters<>{} then
		WARNING("Contour was deformed to avoid potential singularities at %1.", positiveLetters):
	end if:
	# Add the contributions from the limits at infinity and zero (the values in polesZero already have the minus sign in them!)
	for sub in indices(polesZero[0,0], 'nolist') do
		polesInf[0,0][sub] := polesInf[0,0][sub] + polesZero[0,0][sub]:
	end do:
	if _hyper_verbosity>0 then
		printf("finished integration of variable %a in %a seconds, produced %a terms\n", var, time()-startTime, numelems(polesInf[0,0])):
	end if:
	if _hyper_return_tables then
		return eval(polesInf[0,0]):
	else
		return [seq([rhs(sub), lhs(sub)], sub in indices(polesInf[0,0], 'pairs'))]:
	end if:
end proc:

hyperInt := proc (f, vars)
local F, i, var, a, b:
	if not type(vars, list) then
		return hyperInt(f, [vars]):
	elif type(f, list) then
		F := f:
	else
		F := convert(f, HlogRegInf):
	end if:
	for i from 1 to nops(vars) do
		if type(vars[i], equation) then
			var := lhs(vars[i]):
			a, b := op(rhs(vars[i])):
			if a=b then
				return []:
			elif a..b=-infinity..infinity then
				F := [op(eval(F, var = tempIntVar)), op(eval(F, var = -tempIntVar))]:
			elif b=infinity then
				F := eval(F, var=a+tempIntVar):
			elif b=-infinity then
				F := eval(scalarMul(F, -1), var=a-tempIntVar):
			elif a=infinity then
				F := eval(scalarMul(F, -1), var=b+tempIntVar):
			elif a=-infinity then
				F := eval(F, var=b-tempIntVar):
			else
				F := scalarMul(eval(F, var=(a+b*tempIntVar)/(1+tempIntVar)), (b-a)/(1+tempIntVar)^2):
			end if:
			F := integrationStep(F, tempIntVar):
		else
			F := integrationStep(F, vars[i]):
		end if:
	end do:
	F:
end proc:

###########################################################################################################################
# Operations on words: Shuffle-regularization and rational transformations of variables
###########################################################################################################################

reg0 := proc (wordlist::list)
local v, result, w:
	result := table(sparsereduced):
	for w in wordlist do
		for v in regzeroWord(w[2]) do
			result[v[2]] := result[v[2]] + v[1]*w[1]:
		end do:
	end do:
	[seq([normal(rhs(w)),lhs(w)], w in indices(result, 'pairs'))]:
end proc:

regzeroWord := proc (word)
local n, i:
option remember:
	if word = [] then
		return [[1, []]]:
	end if:
	# Count trailing zeros
	n := 0:
	for i from nops(word) by -1 to 1 do
		if word[i] = 0 then
			n := n+1
		else
			break:
		end if:
	end do:
	if n = nops(word) then
		return []:
	end if:
	if n=0 then
		return [[1, word]]:
	end if:
	[seq([i[1], [op(i[2]), word[nops(word)-n]]], i in shuffle([[(-1)^n, [0$n]]], [[1, word[1 .. nops(word)-n-1]]]))]:
end proc:

reginf := proc (wordlist)
local i, result, w, u, v:
option remember:
	result := table(sparsereduced):
	for w in wordlist do
		if w[2]=[] then
			result[[]] := result[[]] + w[1]:
		end if:
		for i from 1 to nops(w[2]) do
			if (w[2][i]=-1) then next: fi:
			for u in shuffle([[(-1)^(i-1), [(-1)$(i-1)]]], [[1, w[2, i+1 .. nops(w[2])]]]) do
				v := [w[2, i], op(u[2])]:
				result[v] := result[v] + w[1]*u[1]:
				v := [-1, op(u[2])]:
				result[v] := result[v] - w[1]*u[1]:
			end do:
		end do:
	end do:
	return [seq([normal(rhs(w)),lhs(w)], w in indices(result, 'pairs'))]:
end proc:

# Replaces leading poles (as shuffles) by substitute-powers
reghead := proc (wordlist::list, letter, substitute := 0)
local n, i, res, w:
	res := []:
	for w in wordlist do
		if nops(w[2]) = 0 then
			res := [op(res), w]:
			next:
		end if:
		n := 0:
		for i from 1 to nops(w[2]) do
			if w[2, i] = letter then
				n := n+1
			else
				break:
			end if:
		end do:
		if n=nops(w[2]) then
			res := [op(res), [w[1]*substitute^n/n!, []]]:
			next:
		end if:
		for i from 0 to n do
			res := [op(res), op(Mul([[(substitute)^(n-i)/(n-i)!, [w[2, n+1]]]], shuffle([[(-1)^i, [letter $ i]]], [[w[1], w[2, n+2 .. nops(w[2])]]])))]:
		end do:
	end do:
	collectWords(res):
end proc:

# Replaces trailing letters by substitute-powers
regtail := proc (wordlist::list, letter, substitute := 0)
local n, i, res, w:
	res := []:
	for w in wordlist do
		if nops(w[2]) = 0 then
			res := [op(res), w]:
			next:
		end if:
		n := 0:
		for i from nops(w[2]) by -1 to 1 do
			if w[2, i] = letter then
				n := n+1
			else
				break:
			end if:
		end do:
		if n=nops(w[2]) then
			res := [op(res), [w[1]*substitute^n/n!, []]]:
			next:
		end if:
		for i from 0 to n do
			res := [op(res), op(Mul(shuffle([[(-1)^i, [letter $ i]]], [[w[1], w[2, 1 .. nops(w[2])-n-1]]]), [[(substitute)^(n-i)/(n-i)!, [w[2, nops(w[2])-n]]]]))]:
		end do:
	end do:
	collectWords(res):
end proc:

# Moebius transform z->z/(z+1) maps in iterated integral from 0 to infinity to a word to be integrated from 0 to 1
convertZeroOne := proc (wordlist::list)
local w, result, i, v:
	result := table(sparsereduced):
	for w in wordlist do
		v := [[w[1], []]]:
		for i to nops(w[2]) do
			if w[2, i] = -1 then
				v := Mul([[1, [0]]], v):
			else
				v := Mul([[1, [0]], [-1, [1/(1+w[2, i])]]], v):
			end if:
		end do:
		for i in v do
			result[i[2]] := result[i[2]] + i[1]:
		end do:
	end do:
	[seq([rhs(w), lhs(w)], w in indices(result, 'pairs'))]:
end proc:

# Implements the transformation z->1/z on the word, transforming int_1^inf to int_1^0; then reverse to int_0^1
convert_1inf_01 := proc (wordlist::list)
local w, result, i, v:
option remember:
	result := table(sparsereduced):
	for w in wordlist do
		v := [[w[1], []]]:
		for i from 1 to nops(w[2]) do
			if w[2, i] = 0 then
#				v := Mul([[1, [0]]], v):
				v := [seq([u[1], [0, op(u[2])]], u in v)]:
			else
#				v := Mul([[1, [0]], [-1, [1/(w[2, i])]]], v):
				v := [seq(op([[u[1], [0, op(u[2])]], [-u[1], [1/w[2, i], op(u[2])]]]), u in v)]:
			end if:
		end do:
		for i in v do
			result[i[2]] := result[i[2]] + i[1]:
		end do:
	end do:
	[seq([rhs(w), lhs(w)], w in indices(result, 'pairs'))]:
end proc:

# Implements the transformation z=(A+B*wz)/(1+w), transforming int_A^B to int_0^infinity
convertABtoZeroInf := proc (wordlist::list, A, B)
local w, result, i, v:
option remember:
	result := table(sparsereduced):
	for w in wordlist do
		v := [[w[1], []]]:
		for i from 1 to nops(w[2]) do
			if w[2][i] = B then
				v := [seq([-u[1], [op(u[2]), -1]], u in v)]:
			else
				v := [seq(op([[-u[1], [op(u[2]), -1]], [u[1], [op(u[2]), (w[2][i]-A)/(B-w[2][i])]]]), u in v)]:
			end if:
		end do:
		for i in v do
			result[i[2]] := result[i[2]] + i[1]:
		end do:
	end do:
	[seq([rhs(w), lhs(w)], w in indices(result, 'pairs'))]:
end proc:

# converts an iterated integral from 0 to 1 into an alternating euler sum (compressed notation like for HPL)
toMZV := proc (wordlist::list)
local result, w, counts, i, poles:
	result := 0:
	for w in wordlist do
		if w[2]=[] then
			result := result + w[1]:
		elif (w[2][1] = 1) or (w[2][-1] = 0) then
			error "Divergent word passed to toMZV()":
		else
			counts := []:
			poles  := []:
			for i from nops(w[2]) to 1 by -1 do
				if w[2][i] = 0 then
					counts[-1] := counts[-1] + 1:
				else
					counts := [op(counts), 1]:
					poles :=  [op(poles), w[2][i]]:
				end if:
			end do:
			poles := [op(poles), 1]:
			result := result + w[1]*(-1)^(nops(counts))*zeta[seq(counts[i]*poles[i+1]/poles[i], i = 1..nops(counts))]:
		end if: 
	end do:
	result:
end proc:

# Wordlist contains pairs [f, [L1,L2,...]] which get multiplied out to [f, L1 shuffle L2 shuffle...]
shuffleCompress := proc (wordlist::list)
local result, w, L, i:
	result := table(sparsereduced):
	for w in wordlist do
		L := [[w[1], []]]:
		for i in w[2] do
			L := shuffle(L, [[1, i]]):
		end do:
		for i in L do
			result[i[2]] := result[i[2]] + i[1]:
		end do:
	end do:
	[seq([rhs(w), lhs(w)], w in indices(result, 'pairs'))]:
end proc:

###########################################################################################################################
# Generation of look-up tables and transformations of periods of the moduli spaces of CP^1 with three and four marked points into MZV and alternating sums
###########################################################################################################################
_zeroInfLookups := table():
_zeroOneLookups := table():

loadPeriods := proc(fileName::string)
global _zeroInfLookups, _zeroOneLookups, _hyper_verbosity, zeroOnePeriods, zeroInfPeriods:
local key:
	if not FileTools[Exists](fileName) then
		printf("Error: Could not load %s, file not found\n", fileName):
		return:
	end if:
	if _hyper_verbosity>0 then
		printf("Loading periods from %s\n", fileName):
	end if:
	zeroOnePeriods := table():
	zeroInfPeriods := table():
	read fileName:
	for key in indices(zeroOnePeriods) do
		_zeroOneLookups[op(key)] := zeroOnePeriods[op(key)]:
	end do:
	for key in indices(zeroInfPeriods) do
		_zeroInfLookups[op(key)] := zeroInfPeriods[op(key)]:
	end do:
	zeroOnePeriods := table():
	zeroInfPeriods := table():
	gc():
end proc:

for fileName in _hyper_autoload_periods do
	loadPeriods(fileName):
end do:

wordsFirst := proc(alphabet::set, letters::integer)
	[alphabet[1]$letters]:
end proc:

wordsNext := proc(alphabet::set, w::list)
local i:
	# w is already the last in lex order:
	if w=[alphabet[numelems(alphabet)]$nops(w)] then
		return false:
	end if:
	# find last letter that is not the last in the alphabet
	i := nops(w):
	while w[i]=alphabet[numelems(alphabet)] do
			i := i-1:
	end do:
	[op(w[1..i-1]),alphabet[1+ListTools[Search](w[i],[op(alphabet)])],alphabet[1]$(nops(w)-i)]:
end proc:

# Generates look-up tables for regulated periods from 0 to 1; supposed to be used to apply a basis reduction afterwards
makeLookups01 := proc(weightMZV::integer, weightAlt::integer)
global _zeroOneLookups:
local w, weight, alphabet, lookups:
	lookups := table():
	# MZV
	alphabet := {1, 0}:
	for weight from 0 to weightMZV do
		w := wordsFirst(alphabet, weight):
		while type(w, 'list') do
			if not assigned(_zeroOneLookups[op(w)]) then
				lookups[op(w)] := zeroOnePeriod(w):
			end if:
			w := wordsNext(alphabet, w):
		end do:
	end do:
	# Euler
	alphabet := {-1, 0, 1}:
	for weight from 0 to weightAlt do
		w := wordsFirst(alphabet, weight):
		while type(w, 'list') do
			if not assigned(_zeroOneLookups[op(w)]) then
				lookups[op(w)] := zeroOnePeriod(w):
			end if:
			w := wordsNext(alphabet, w):
		end do:
	end do:
	# Save those
	save lookups, "todoLookups.m":
end proc:

zeroOnePeriod := proc(w::list)
global _zeroOneLookups:
local v:
	if assigned(_zeroOneLookups[op(w)]) then
		return _zeroOneLookups[op(w)]:
	elif w=[] then
		return 1:
	# Words starting with zero vanish at 1
	elif w[nops(w)] = 0 then
		return add(v[1]*zeroOnePeriod(v[2]), v in reg0([[1,w]])):
	# Regularization of logarithmic divergences at 1
	elif w[1] = 1 then
		return add(v[1]*zeroOnePeriod(v[2]), v in reghead([[1,w]], 1)):
	elif not ({op(w)} subset {-1,0,1}) then
		return Hlog(1, w):
	else
		return toMZV([[1, w]]):
	end if:
end proc:

zeroInfPeriod := proc(w::list)
local scale, a, b, letters:
global _zeroInfLookups:
	if assigned(_zeroInfLookups[op(w)]) then
		return _zeroInfLookups[op(w)]:
	elif w=[] then
		return 1:
	end if:
	letters := {op(w)} minus {0}:
	# Ill-defined constants? Should not occur!
	if `or`(op(map(type, letters, positive))) then
		error "Ill-defined constant occured during integration", Hlog(infinity, [w]):
	# Regularizse at zero to obtain an iterated integral
	elif w[nops(w)]=0 then
		return add(a[1]*zeroInfPeriod(a[2]), a in reg0([[1, w]])):
	# MZV's
	elif letters = {-1} then
		return toMZV(convertZeroOne(reginf([[1, w]]))):
	# MZV's scaled by logarithms
	elif numelems(letters) = 1 then
		scale := -op(letters):
		return zeroInfPeriodRescale(w, scale):
	# Alternating sums, including rescalings
	elif (numelems(letters) = 2) and (letters[1]/letters[2] in {2,1/2,-1}) then
		if letters[1]/letters[2] = 2 then
			scale := -letters[2]:
		else
			scale := -letters[1]:
		end if:
		if scale <> 1 then
			return zeroInfPeriodRescale(w, scale):
		end if:
		# transform {-2,-1,0} to {-1,0,1}
		if not ({op(w)} subset {0, -1, -2}) then
			error "Obtained a period in with %1 not in {0,-1,-2}, should not happen!", {op(w)}:
		end if:
		return add(b[1]*zeroOnePeriod(b[2]), b in convert_1inf_01([[1,[seq(w[a]+1, a=1..nops(w))]]])):
	# Polylogs at roots of unity
	elif {op(map(abs, w))}={1} then
		scale := 0:
		for a from 0 to nops(w) do
			scale := scale + zeroOnePeriod(w[a+1..nops(w)])*add(b[1]*zeroOnePeriod(b[2]), b in convert_1inf_01([[1, w[1..a]]])):
		end do:
		return scale:
	# Anything
	else
		return add(b[1]*zeroOnePeriod(b[2]), b in convertZeroOne(reginf([[1, w]]))):
	end if:
end proc:

zeroInfPeriodRescale := proc(w::list, scale)
local k, result, u, above, below, sub, onAxis:
	if scale=1 then
		error "called with scale=1, should not happen!":
	elif type(-scale, positive) then
		error "called with scale=%1 (lies on cut of ln)":
	else
		result := 0:
		above := {}:
		below := {}:
		u := w:
		for k from 1 to nops(u) do
			u[k] := u[k]/scale:
			if type(u[k], positive) then
				if Im(scale)=0 then
					error "called with %1: Singularity on integration path!", u[k]*scale:
				elif Im(scale)>0 then
					above := above union {u[k]}:
				else
					below := below union {u[k]}:
				end if:
			end if:
		end do:
		onAxis := [seq(k=`if`(k in above, 1, -1), k in sort([op(above union below)]))]:
		for k from 0 to nops(w) do
			if above union below = {} then
				result := result + (-ln(scale))^k/k!*zeroInfPeriod(u[k+1..nops(w)]):
			else
				result := result + add(sub[1]*`*`(op(map(zeroInfPeriod, sub[2]))), sub in breakUpContour([[(-ln(scale))^k/k!, u[k+1..nops(w)]]], onAxis)):
			end if:
		end do:
	end if:
end proc:

###########################################################################################################################
# Projection of a Reginf(w) onto a product of hyperlogarithm algebras
###########################################################################################################################

# Transform a polylogarithm into the basis Hyperlog(vars[1]; singularities(vars[2,...]))*Hyperlog(vars[2]; singularities(vars[3,...]))*...*Hyperlog(vars[n])*Period 
# if projectOnto[var] is set, it is used as a set of allowed polynomials during the transformation into variable var
# prefix = [L1,L2,L3,...] is a list of lists L1=[w1,w2,w3,...], L2=[v1,v2,v3,...], and so on telling that we have to multiply with sum_i,j Hlog(var1, w_i)*Hlog(var2, v_j) and so on...
# Note that each w_i = [lambda_i, word_i] is a pair of coefficient and actual word!
# Transform a polylogarithm into the basis Hyperlog(vars[1]; singularities(vars[2,...]))*Hyperlog(vars[2]; singularities(vars[3,...]))*...*Hyperlog(vars[n])*Period 
# if projectOnto[var] is set, it is used as a set of allowed polynomials during the transformation into variable var
fibrationBasis := proc(wordlist, vars::list := [], store := false, projectOnto::table := table(), prefix::list := [], valueFactor := 1)
local result, w, pair, val, i, counter, sizes, prefixes, key:
global _hyper_restrict_singularities, _hyper_allowed_singularities:
	if not type(wordlist, list) then
		return fibrationBasis(convert(wordlist, `HlogRegInf`), _passed[2.._npassed]):
	elif type(store, table) then
		result := store:
	else
		result := table(sparsereduced):
	end if:
	if nops(vars)=0 then
		val := add(w[1]*mul(zeroInfPeriod(u), u in w[2]), w in wordlist)*valueFactor:
		# unfold the cartesian product of prefix-lists
		sizes := map(numelems, prefix):
		prefixes := numelems(prefix):
		counter := [1$prefixes]:
		do
			key := [seq(prefix[i][counter[i]][2], i = 1..prefixes)]:
			result[key] := result[key] + val*mul(prefix[i][counter[i]][1], i = 1..prefixes):
			# Increment counters
			i := 1:
			while i<=prefixes do
				if counter[i]=sizes[i] then
					counter[i] := 1:
					i := i+1:
				else
					counter[i] := counter[i]+1:
					break:
				end if:
			end do:
			if i>prefixes then
				break:
			end if:
		end do:
	else
		for w in wordlist do
			_hyper_restrict_singularities := assigned(projectOnto[vars[1]]):
			_hyper_allowed_singularities := projectOnto[vars[1]]:
			for pair in transformShuffle(w[2], vars[1]) do
				fibrationBasis(pair[2], vars[2..nops(vars)], result, projectOnto, [op(prefix),pair[1]], valueFactor*w[1]):
			end do:
		end do:
	end if:
	# Return result in readable form
	if not type(store, table) then
		return add(result[w]*mul(`if`(w[i]=[], 1, Hlog(vars[i], w[i])), i=1..nops(vars)), w in indices(result, nolist)):
	end if:
end proc:

# Takes a fibration basis representation and shuffles every factor with the corresponding word in the second argument list
fibrationBasisProduct := proc(expr::table, shuffleIn::list, result::table, multiplier:=1)
local L, shuffled, i, dim, sizes, counter, key, val:
	dim := numelems(shuffleIn):
	shuffled := table():
	for L in indices(expr, 'nolist') do
		val := expr[L]:
		for i from 1 to dim do
			shuffled[i] := shuffleWords(L[i], shuffleIn[i]):
		end do:
		# unfold the cartesian product of prefix-lists
		sizes := map(numelems, shuffled):
		counter := [1$dim]:
		do
			key := [seq(shuffled[i][counter[i]], i = 1..dim)]:
			result[key] := result[key] + val*multiplier:
			# Increment counters
			i := 1:
			while i<=dim do
				if counter[i]=sizes[i] then
					counter[i] := 1:
					i := i+1:
				else
					counter[i] := counter[i]+1:
					break:
				end if:
			end do:
			if i>dim then
				break:
			end if:
		end do:
	end do:
end proc:

# Takes a fibrationBasis representation, integrates the first variable in the fibration sequence; produces a result in the fibre-Basis
fibreIntegration := proc(expr::table, vars, result::table, projectOnto::table := table())
global _hyper_verbosity, _hyper_verbose_frequency, _hyper_max_pole_order, _hyper_restrict_singularities, _hyper_allowed_singularities:
local L, counter, fibreLog, primitive, poles:
	poles := Array(0.._hyper_max_pole_order, 0.._hyper_max_pole_order, ()->table(sparsereduced)):
	if numelems(result)>0 then
		printf("Warning: Result table already has contents!\n"):
	end if:
	counter := 0:
	for L in indices(expr, 'nolist') do
		counter := counter + 1:
		if (_hyper_verbosity>1) and (counter mod _hyper_verbose_frequency = 0) then
			printf("Integrated %a out of %a, result has %a terms\n", counter, numelems(expr), numelems(result)):
		end if:
		# Integrate the hyperlog depending on var[1] from 0 to infinity
		# then express the result in the fibration basis along [vars[2], ...]
		_hyper_restrict_singularities := assigned(projectOnto[vars[1]]):
		_hyper_allowed_singularities := projectOnto[vars[1]]:
		primitive := integrate([[expr[L], L[1]]], vars[1]):
		poles[0,0] := table(sparsereduced):
		expandZeroListInplace(poles, [[1,[]]], primitive, vars[1]):
		expandInfListInplace(poles, [[1,[]]], primitive, vars[1]):
#		primitive := reg0(primitive):
		# Replace ones from the integration!
#		primitive := map(w->[w[1],[map(zero->`if`(zero=1,1+epsilon,zero), w[2])]], primitive):
		primitive := [seq([rhs(w), map2(map, zero->`if`(zero=1,1+epsilon,zero), lhs(w))], w in indices(poles[0,0], 'pairs'))]:
		fibreLog := table(sparsereduced):
		fibrationBasis(primitive, vars[2..nops(vars)], fibreLog, projectOnto):
		if (_hyper_verbosity>1) and (counter mod _hyper_verbose_frequency = 0) then
			printf("  Integral of fibre form has %a terms (before basis projection: %a terms)\n", numelems(fibreLog), numelems(primitive)):
		end if:
		# Shuffle everything together and add to the final result
		fibrationBasisProduct(fibreLog, L[2..nops(vars)], result):
	end do:
end proc:

# Assumes trivial integration step (no partial integrations); i.e. no expansion at zero and infinity necessary
# Here, expr is a table([word=list]), where word is the hyperlog in vars[1] to be integrated, and the list=[[f1,L2,...,Ln], [...], ...] where n=nops(vars) gives the factors f1*Hlog(vars[2],L2)*...*Hlog(vars[n],Ln) that multiply Hlog(vars[1], word)
# This avoids multiple integration of the same Hlog(vars[1], word)
# prefactor is the overall rational prefactor, i.e. 1/denominator
fibreIntegrationSimple := proc(expr::table, vars, prefactor::ratpoly, result::table, projectOnto::table := table())
global _hyper_verbosity, _hyper_verbose_frequency, _hyper_restrict_singularities, _hyper_allowed_singularities:
local L, counter, fibreLog, primitive:
	if numelems(result)>0 then
		printf("Warning: Result table already has contents!\n"):
	end if:
	counter := 0:
	for L in indices(expr, 'nolist') do
		counter := counter + 1:
		if (_hyper_verbosity>1) and (counter mod _hyper_verbose_frequency = 0) then
			printf("Integrated %a out of %a, result has %a terms\nNow considering Hlog(%a, %a)\n", counter, numelems(expr), numelems(result), vars[1], L):
		end if:
		# Integrate the hyperlog depending on var[1] from 0 to infinity
		_hyper_restrict_singularities := assigned(projectOnto[vars[1]]):
		_hyper_allowed_singularities := projectOnto[vars[1]]:
		primitive := integrate([[prefactor, L]], vars[1]):
		primitive := reg0(primitive):
		# Transform to shuffle-representation as expected input format of fibrationBasis
		primitive := map(w->[w[1],[w[2]]], primitive):
		# express the result in the fibration basis along [vars[2], ...]
		fibreLog := table(sparsereduced):
		fibrationBasis(primitive, vars[2..nops(vars)], fibreLog, projectOnto):
		if (_hyper_verbosity>1) and (counter mod _hyper_verbose_frequency = 0) then
			printf("  Integral of fibre form has %a terms (before basis projection: %a terms)\nNow shuffling in %a multipliers\n", numelems(fibreLog), numelems(primitive), numelems(expr[L])):
		end if:
		# Shuffle everything together and add to the final result
		for primitive in expr[L] do
			if (_hyper_verbosity>1) and (counter mod _hyper_verbose_frequency = 0) then
				printf("-Now shuffling in:\n"):
				print(primitive):
			end if:
			fibrationBasisProduct(fibreLog, primitive[2..nops(vars)], result, primitive[1]):
		end do:
	end do:
end proc:

##############################################################################################################################
# Convenience routines for Maple-integration and treatment of individual hyperlogarithms (not used by integration algorithm)
##############################################################################################################################

`diff/Hlog` := proc(arg, word::list, var)
local result, i, f:
	if word=[] then
		return 0:
	end if:
	# differential w.r.t. upper boundary:
	result := diff(arg, var)/(arg-word[1])*Hlog(arg, word[2..nops(word)]):
	# difference of two neighbouring zeros
	for i from 1 to nops(word)-1 do
		f := word[i]-word[i+1]:
		if simplify(f)=0 then
			next:
		end if:
		result := result + diff(ln(f), var)*(Hlog(arg, subsop(i+1=NULL, word))-Hlog(arg, subsop(i=NULL, word))):
	end do:
	# last letter
	f := word[nops(word)]:
	if f<>0 then
		result := result - diff(ln(f), var)*Hlog(arg, word[1..nops(word)-1]):
	end if:
	# first letter
	if arg<>infinity then
		result := result - diff(word[1], var)/(arg - word[1])*Hlog(arg, word[2..nops(word)]):
	end if:
	return result:
end proc:

`diff/Mpl` := proc(ns::list, zs::list, var)
local j, result, inner, sub:
	result := 0:
	for j from 1 to nops(ns) do
		inner := diff(zs[j], var):
		if inner = 0 then next: end if:
		if ns[j]>1 then
			sub := Mpl(subsop(j=ns[j]-1, ns), zs)/zs[j]:
		elif ns[j]<>1 then
			error "Only Mpl with all indices positive integers supported":
		elif ns=[1] then
			sub := 1/(1-zs[1]):
		elif j=nops(ns) then
			sub := Mpl(subsop(j=NULL, ns), subsop(j-1=zs[j-1]*zs[j], j=NULL, zs))/(1-zs[j]):
		elif j=1 then
			sub := Mpl(subsop(j=NULL, ns), subsop(j=NULL, j+1=zs[j]*zs[j+1], zs))/(zs[j]*(zs[j]-1))-Mpl(subsop(j=NULL, ns), subsop(j=NULL, zs))/(zs[j]-1):
		else
			sub := Mpl(subsop(j=NULL, ns), subsop(j=NULL, j+1=zs[j]*zs[j+1], zs))/(zs[j]*(zs[j]-1))-Mpl(subsop(j=NULL, ns), subsop(j-1=zs[j-1]*zs[j], j=NULL, zs))/(zs[j]-1):
		end:
		result := result + inner*sub:
	end do:
	result:
end proc:

MplSum := proc(ns::list, zs::list, N)
local subns, subzs, k, n:
	if ns=[] then
		1:
	else
		n := nops(ns):
		subns := subsop(n=NULL, ns):
		subzs := subsop(n=NULL, zs):
		add(MplSum(subns, subzs, k-1)*zs[n]^k/k^ns[n], k=1..N):
	end if:
end proc:

`series/Mpl` := proc(ns::list, zs::list, _at)
local j, at:
	if type(_at, equation) then
		at := _at:
	else
		at := _at=0:
	end if:
	if not (lhs(at) in indets(zs)) then
		return Mpl(ns, zs):
	end if:
	if limit(zs[nops(ns)], at)<>0 then
		error "Only expansion for last argument close to zero implemented":
	end if:
	for j from 1 to nops(ns) do
		if type(limit(zs[j], at), Or(infinity,undefined)) then
			return undefined:
		end if:
	end do:
	series(MplSum(ns, zs, Order) + O(zs[nops(ns)]^(Order+1)), at):
end proc:

`series/Hlog` := proc (arg, word::list, at)
local result, expa, n, m:
	if type(at, equation) then
		if (lhs(at)<>arg) or (rhs(at)<>0) then
			error "Only expansion %1 -> 0 implemented", arg:
		end if:
	elif at<>arg then
		error "Only expansion %1 -> 0 implemented", arg:
	end if:
	expa := zeroExpansion(word, Order):
	result := 0:
	for n to nops(expa) do
		for m to nops(expa[n]) do
			result := result + expa[n][m]*ln(arg)^(n-1)*arg^(m-1)/(n-1)!:
		end do:
	end do:
	series(result + O(arg^(Order+1)), arg):
end proc:

# Does not attempt any simplification in advance
findDenominators := proc(expr)
	if type(expr, 'list') then
		`union`(seq(
			{op(map2(op, 1, factors(denom(word[1]))[2]))},
			word in expr
		)):
	elif op(0,expr) in {`+`, `*`} then
		`union`(op(map(findDenominators, [op(expr)]))):
	elif op(0,expr) <> `^` then
		{}:
	elif op(2,expr)>0 then
		findDenominators(op(1,expr)):
	else
		{op(map2(op, 1, factors(op(1,expr))[2]))}:
	end if:
end proc:

# Extract the letters that appear in the words of an Hlog-Representation
findLetters := proc(expr, asPolynom::boolean:=false)
local var, letter, term, result:
	if type(expr, 'list') then
		return factor({op(map(op,map(term -> op(term[2]),expr)))}):
	end if:
	# Assume fibrationBasis-representation and collect letters for each variable
	result := table():
	for term in indets(expr, 'specfunc(anything,Hlog)') do
		if op(0, term)<>Hlog then
			next:
		end if:
		var := op(1, term):
		letter := factor({op(op(2,term))}):
		if not assigned(result[var]) then
			result[var] := letter:
		else
			result[var] := result[var] union letter:
		end if:
	end do:
	if asPolynom then
		for var in indices(result,nolist) do
			result[var] := select(term->degree(term, var)>0, irreducibles(result)) union `if`(0 in result[var], {var}, {}):
		end do:
	end if:
	return eval(result):
end proc:

# Explicitly enforces the shuffle-Regularistation such that only Hlog's holomorphic at zero survive
`value/Hlog` := proc(var, word::list)
	add(w[1]*`if`(w[2]=[], 1, Hlog(var,w[2])), w in regtail([[1,word]], 0, ln(var))):
end proc:

HlogAsMpl := proc(var, word::list)
local r, i, sigma, nu:
	if word=[] then
		return 1:
	elif word[nops(word)] = 0 then
		return add(nu[1]*HlogAsMpl(var, nu[2]), nu in regtail([[1, word]], 0, ln(var))):
	end if:
	i:=nops(word):
	sigma := []:
	nu := []:
	r := 0:
	while i>=1 do
		r := r+1:
		sigma := [op(sigma), word[i]]:
		nu := [op(nu), 1]:
		i := i-1:
		while i>=1 do
			if word[i]<>0 then
				break:
			end if:
			nu[r] := nu[r] + 1:
			i := i-1:
		end do:
	end do:
	return (-1)^r*Mpl(nu, [seq(sigma[i+1]/sigma[i], i=1..r-1), var/sigma[r]]):
end proc:

MplAsHlog := proc(ns::list, zs::list)
	(-1)^(nops(ns))*Hlog(1, [seq(op([0$(ns[-i]-1), 1/mul(zs[j], j=-i..-1)]), i=1..nops(ns))]):
end proc:

`convert/Hlog` := proc(expr)
	eval(eval(expr, [polylog=((n,var)->Mpl([n],[var])), dilog=(var->Mpl([2], [1-var]))]), [ln = (var->Hlog(var, [0])), Mpl = MplAsHlog, Hpl=HplAsHlog]):
end proc:

(*
`print/Hlog` := proc(var, word::list)
	Hlog[op(word)](var):
end proc:

`print/Mpl` := proc(ns::list, zs::list)
	# Suppress 1's for MPLs of a single argument
	if zs = [1$(nops(zs)-1), zs[-1]] then
		`Mpl`[op(ns)](zs[-1]):
	else
		`Mpl`[op(ns)](op(zs)):
	end if:
end proc:

`latex/Hlog` := proc(var, word::list)
	cat("\\L_{", op(ListTools[Join](map(cat@`latex/print`, word), ",")), "}\\left(", `latex/print`(var), "\\right)"):
end proc:

`latex/Mpl` := proc(ns::list, zs::list)
	cat("\\Li_{", op(ListTools[Join](map(cat@`latex/print`, ns), ",")), "}\\left(", op(ListTools[Join](map(cat@`latex/print`, zs), ",")), "\\right)"):
end proc:
*)

`latex/Hlog` := proc(var, word::list)
	cat("\\Hlog{", `latex/print`(var), "}{", op(ListTools[Join](map(cat@`latex/print`, word), ",")), "}"):
end proc:

`latex/Mpl` := proc(ns::list, zs::list)
	cat("\\Mpl{", op(ListTools[Join](map(cat@`latex/print`, ns), ",")), "}{", op(ListTools[Join](map(cat@`latex/print`, zs), ",")), "}"):
end proc:


`convert/Mpl` := proc(expr)
	eval(eval(expr, Hpl=HplAsHlog), [polylog=((n,var)->Mpl([n],[var])), dilog=(var->Mpl([2], [1-var])), Hlog = HlogAsMpl]):
end proc:

HplAsHlog := proc(var, word::list)
	if word=[] then
		return 1:
	end if:
	(-1)^(nops(select(w->w=1, word)))*Hlog(var, [seq(`if`(w=0, 0, op([0$(abs(w)-1), sign(w)])), w in word)]):
end proc:

HlogAsHpl := proc(var, word::list)
local ns, i, had, prefac:
	if word=[] then
		return 1:
	# Check if word is a Hpl
	elif not ({op(word)} subset {-1,0,1}) then
		return Hlog(var, word):
	end if:
	had := false:
	ns := []:
	prefac := 1:
	for i from nops(word) to 1 by -1 do
		if (word[i] = 0) and had then
			ns[1] := sign(ns[1])*(abs(ns[1])+1):
		else
			ns := [word[i], op(ns)]:
			if word[i]<>0 then
				had := true:
			end if:
			if word[i] = 1 then
				prefac := prefac*(-1):
			end if:
		end if:
	end do:
	prefac*Hpl([op(ns)], var):
end proc:

`convert/Hpl` := proc(expr)
	eval(expr, [Hlog=HlogAsHpl, polylog = ((n,var)->Hpl(var, [n])), dilog = (var->Hpl(1-var, [2])), ln = (var->Hpl(var,[0]))]):
end proc:

# Convert iterated integrals Hlog(var, word) into integrals from 0 to 1: i[0, ..., 1]
# suitable for numeric evaluation with zeta_procedures
`convert/i` := proc(expr)
	eval(convert(expr, Hlog), Hlog=HlogAsi):
end proc:

HlogAsi := proc(var, word::list)
	add(w[1]*`if`(w[2]=[], 1, i[0,seq(r/var, r in ListTools[Reverse](w[2])), 1]), w in regtail([[1,word]], 0, ln(var))):
end proc:

# Conver Hlog(var, word) into internal representation as integrals from 0 to infinity
`convert/HlogRegInf` := proc(expr)
local result, i, var, word:
	if type(expr, list) then
		error "List supplied. Probably already in the format HlogRegInf?":
	elif op(0,expr)=`+` then
		return collectWords([seq(op(`convert/HlogRegInf`(op(i, expr))), i=1..nops(expr))]):
	elif op(0,expr)=`*` then
		result := [[1,[]]]:
		for i from 1 to nops(expr) do
			result := shuffleSymbolic(result, `convert/HlogRegInf`(op(i, expr))):
		end do:
		return result:
	elif op(0,expr)=`Hlog` then
		var := op(1, expr):
		word := op(2, expr):
		if word=[] then
			return [[1, []]]:
		end if:
		# Word ends in nonzero letter, so we have an iterated integral and can transform the variables inside the integral, z=1/(w+1), w=1/z-1
		if word[nops(word)] <> 0 then
			result := [[1, []]]:
			for i from 1 to nops(word) do
				if word[i]=0 then
					result := Mul([[1, [-1]]], result)
				else
					result := Mul([[1, [-1]], [-1, [var/word[i]-1]]], result):
				end if:
			end do:
			return [seq([w[1], [w[2]]], w in result)]:
		end if:
		# Powers of logs
		if word = [0$nops(word)] then
			return [[(-1)^nops(word)/(nops(word)!), [[-var]$nops(word)]]]:
		end if:
		# enforce shuffle regularization: products of log-powers and iterated integrals
		return `convert/HlogRegInf`(add(w[1]*Hlog(var, w[2]), w in regtail([[1,word]], 0, Hlog(var, [0])))):
	# Plain logs
	elif op(0,expr) = `ln` then
		return `convert/HlogRegInf`(Hlog(op(expr), [0])):
	# Classical polylogarithms
	elif op(0,expr) = `polylog` then
		return `convert/HlogRegInf`(Mpl([op(1, expr)], [op(2,expr)])):
	elif op(0,expr) = `dilog` then
		return `convert/HlogRegInf`(Mpl([2], [1-op(1,expr)])):
	# Harmonic polylogarithms
	elif op(0,expr) = `Hpl` then
		return `convert/HlogRegInf`(HplAsHlog(op(expr))):
	# Multiple polylogarithms
	elif op(0,expr) = `Mpl` then
		return `convert/HlogRegInf`(`convert/Hlog`(expr)):
	# in Powers like (Hlog(z, ...))^2, we need to expand the base and multiply...
	elif op(0,expr)=`^` then
		i := op(2,expr):
		if type(i, integer) and (i>0) then
			result := [[1,[]]]:
			word := `convert/HlogRegInf`(op(1,expr)):
			for var from 1 to i do
				result := shuffleSymbolic(result, word):
			end do:
			return result:
		end if:
	end if:
	# Otherwise we have some constant:
	[[expr,[]]]:
end proc:

########################################################################################
# Utilities for Feynman graphs and Feynman integrals
########################################################################################

lagrangeMatrix := proc (edges)
local M, n, e, i, j:
	n := max({seq(max(e), e in edges)}):
	M := Matrix(1..n, 1..n):
	for e from 1 to nops(edges) do
		i := edges[e][1]:
		j := edges[e][2]:
		M[i, i] := M[i, i] + x[e]:
		M[j, j] := M[j, j] + x[e]:
		M[i, j] := M[i, j] - x[e]:
		M[j, i] := M[j, i] - x[e]:
	end do:
	M:
end proc:

graphPolynomial := proc (edges)
uses LinearAlgebra:
local M, n:
	M := lagrangeMatrix(edges):
	n := RowDimension(M):
	expand(mul(x[e], e=1..nops(edges))*subs([seq(x[e]=1/x[e], e=1..nops(edges))], Determinant(M[2..n,2..n]))):
end:

forestPolynomialRecursive := proc(edges::list, nextEdge, par, parGoal)
local result, S, V, e:
	if numelems(par)=numelems(parGoal) then
		# Check if each component contains one of parGoal (redundant if implementation is correct)
		for V in par do
			if numelems(select(P->P subset V, parGoal))<>1 then
				error "This should not happen!":
			end if:
		end do:
		return mul(x[e], e=nextEdge..numelems(edges)):
	end if:
	if numelems(par)<=numelems(parGoal) then #(redundant check if everything is correct)
		error "This should not happen as par should always be compatible with parGoal and thus here only bigger!":
	end if:
	# Not enough edges left?
	if numelems(par)-numelems(parGoal)>numelems(edges)-nextEdge+1 then
		return 0:
	end if:
	# Take the next edge
	V := {op(edges[nextEdge])}:
	S := select(P->(P intersect V <> {}), par):
	if (numelems(S)=2) and (numelems(select(P->(P intersect (S[1] union S[2]) <> {}), parGoal))<=1) then
		result := forestPolynomialRecursive(edges, nextEdge+1, (par minus S) union {S[1] union S[2]}, parGoal):
	else
		result := 0:
	end if:
	# Do not take the next edge
	result + x[nextEdge]*forestPolynomialRecursive(edges, nextEdge+1, par, parGoal):
end proc:

# Spanning forest polynomial as defined by Karen Yeats; Par is a partition of a subset of vertices
forestPolynomial := proc(edges::list, Par::set)
	forestPolynomialRecursive(edges, 1, {seq({v}, v in {op(map(op, edges))})}, Par):
end proc:

# Externals contains pairs (v, var) of a vertex v and its incoming momentum squared var
# If supplied, masses is a list of the masses of all internal lines
secondPolynomial := proc(edges::list, externals::list, masses::list := [])
local phi, e, v, V:
	# Vertices with external momenta attached:
	V := {op(map2(op, 1, externals))}:
	# add two-forests isolating one momentum
	if numelems(V)=2 then
		if externals[1][2]<>externals[2][2] then
			error "Only one external momentum; has to be the same! But %1 is not %2!", externals[1][2], externals[2][2]:
		else
			phi := externals[1][2]*forestPolynomial(edges, {{externals[1][1]}, {externals[2][1]}}):
		end if:
	else
		phi := add(v[2]*forestPolynomial(edges, {{v[1]}, V minus {v[1]}}), v in externals):
	end if:
	# add Mandelstams
	if numelems(externals)=4 then
		phi := phi + s*forestPolynomial(edges, {{externals[1][1], externals[2][1]}, {externals[3][1], externals[4][1]}}):
		phi := phi + t*forestPolynomial(edges, {{externals[1][1], externals[3][1]}, {externals[2][1], externals[4][1]}}):
		phi := phi + u*forestPolynomial(edges, {{externals[1][1], externals[4][1]}, {externals[2][1], externals[3][1]}}):
	end if:
	if numelems(externals)>4 then
		# we index the momentum squares by the sets of vertices containing 1
		for v from 1 to nops(V)-3 do
			phi := phi + add(s[e union {V[1]}]*forestPolynomial(edges, {e union {V[1]}, V minus (e union {V[1]})}), e in combinat[choose](V minus {V[1]},v)):
		end do:
	end if:
	# add Masses
	if masses<>[] then
		if numelems(masses)<>numelems(edges) then
			error "Masses not given for all edges!":
		end if:
		phi := phi + graphPolynomial(edges)*add(masses[e]*x[e], e=1..numelems(edges)):
	end if:
	# return
	phi:
end proc:

# parametric Integrand for a graphical Function
# edges contains two-sets for propagators and lists for inverse propagators
# externals is [vz,v0,v1,vinf] or [vz,v0,v1]
graphicalFunction := proc(edges::list, externals::list)
local nodes, numers, e, integ, v0, v1, vz, L, phi, psi, v, w, k, iNode, internals, A, E, sdd:
	nodes := {op(map(op,edges))}:
	if nops(externals)=4 then
		nodes := nodes minus {externals[4]}:
	end if:
	for v from 1 to nops(nodes) do
		iNode[nodes[v]] := v:
	end do:
	numers := {}:
	integ := 1:
	vz,v0,v1 := op(1..3, externals):
	E := 0:
	for k from 1 to nops(edges) do
		e := edges[k]:
		# Remove infinity
		if nops(externals)=4 then
			if externals[4] in {op(e)} then
				next:
			end if:
		end if:
		# Remove edges between external vertices
		if {op(e)} subset {op(externals)} then
			if e = {v0,vz} then
				integ := integ/z/zz:
			elif e = {v1,vz} then
				integ := integ/(1-z)/(1-zz):
			elif {op(e)} = {v0,vz} then
				integ := integ*z*zz:
			elif {op(e)} = {v1,vz} then
				integ := integ*(1-z)*(1-zz):
			end if:
			next:
		end if:
		E := E + 1:
		if e <> {op(e)} then
			numers := numers union {k}:
		end if:
	end do:
	# Lagrange Matrix
	internals := nodes minus {op(externals)}:
	L := Matrix(1..nops(nodes), 1..nops(nodes)):
	for k from 1 to nops(edges) do
		e := {op(edges[k])}:
		if (not e subset nodes) or (e intersect internals = {}) then
			next:
		end if:
		v := iNode[e[1]]:
		w := iNode[e[2]]:
		L[v,w] := L[v,w] - x[k]:
		L[w,v] := L[w,v] - x[k]:
		L[v,v] := L[v,v] + x[k]:
		L[w,w] := L[w,w] + x[k]:
	end do:
	# Polynomials
	A:=[op({seq(iNode[v], v in internals)})]:
	psi := LinearAlgebra[Determinant](L[A,A]):
	phi := -LinearAlgebra[Determinant](L[[op(A),iNode[v0]],[op(A),iNode[v1]]]):
	phi := phi - z*zz*LinearAlgebra[Determinant](L[[op(A), iNode[v0]],[op(A), iNode[vz]]]):
	phi := phi - (1-z)*(1-zz)*LinearAlgebra[Determinant](L[[op(A),iNode[v1]],[op(A), iNode[vz]]]):
	# integrate out the variables for inverse propagators by partial integration
	integ := integ/psi^2:
	for k in numers do
		# Rational prefactor:
		integ := limit(-diff(integ, x[k]) + integ*diff(phi/psi, x[k]), x[k]=0):
		# Exponent still present?
		if phi=0 then
			next:
		end if:
		# Take limit x[k]->0 in exponent phi/psi
		if eval(psi, x[k]=0)<>0 then
			psi := eval(psi, x[k]=0):
			phi := eval(phi, x[k]=0):
		elif eval(phi, x[k]=0)<>0 then
			# This means exp(-1/x[k]), killing everything rational
			return 0:
		else
			psi := diff(psi, x[k]):
			phi := diff(phi, x[k]):
		end if:
	end do:
	# No integrations left?
	if E=nops(numers) then
		return integ:
	end:
	# Still integrations to do; transform to projective integral
	if phi=0 then
		return infinity:
	end if:
	A := subs([seq(x[k]=t*x[k], k=1..nops(edges))], integ)*t^(E-nops(numers)):
	A := convert(A, 'polynom', t):
	integ := 0:
	if ldegree(A,t)<=0 then
		return infinity:
	end if:
	for sdd from ldegree(A,t) to degree(A,t) do
		integ := integ + coeff(A, t, sdd)*(phi/psi)^(-sdd)*GAMMA(sdd):
	end do:
	return integ:
end proc:

drawGraph := proc(edges::list, momenta::list := [], masses::list := [], drawStyle := planar)
local G, e, v, S:
uses GraphTheory:
	G:=Graph({seq([{op(edges[e])}, e], e=1..nops(edges))}):
	# Vertices with null external momenta:
	S := {seq(`if`(v[2]=0, v[1], NULL), v in momenta)}:
	if numelems(S)>0 then
		HighlightVertex(G, S, green):
	end if:
	# Vertices with massive external momenta:
	S := {seq(`if`(v[2]=0, NULL, v[1]), v in momenta)}:
	if numelems(S)>0 then
		HighlightVertex(G, S, magenta):
	end if:
	# Massive edges and inverse propagators:
	if masses<>[] then
		S := remove(e->masses[e]=0, {seq(e, e=1..nops(masses))}):
	else
		S := select(e->edges[e]=[op(edges[e])], {seq(e, e=1..nops(edges))}):
	end if:
	S := map(e->{op(edges[e])}, S):
	if numelems(S)>0 then
		HighlightEdges(G, S):
	end if:
	# Draw the graph:
	if (drawStyle=planar) and (IsPlanar(G)) then
		DrawGraph(G, style=planar):
	elif drawStyle=planar then
		DrawGraph(G, style=spring):
	else
		DrawGraph(G, style=drawStyle):
	end if:
end proc:

########################################################################################
# Polynomial reduction
########################################################################################

# Uses remember for better runtime
myfactors := proc(f, bound:=false)
global _hyper_use_factor_bounds, _hyper_splitting_field:
option cache:
	if (bound=false) or (not _hyper_use_factor_bounds) then
		if bound = false then
			return [seq(i[1], i in op(2, factors(f, _hyper_splitting_field)))]:
		else
			return [op({seq(i[1], i in op(2, factors(f, _hyper_splitting_field)))} intersect bound)]:
		end if:
	else
		return [seq(`if`(divide(f, q), q, NULL), q in bound)]:
	end if:
end proc:

# For polynomial reduction: factors polynomials in set and discards any constants and monomials except those in 'parameters'
# if bound is given, the result is intersected with bound; effectively factors only looks for divisors in bound
irreducibles := proc (X::set, parameters::set := {}, bound := false)
local result, f, i:
	result := {}:
	for f in X minus {0} do
		for i in myfactors(f, bound) do
			# Drop monomials
			if {i}<>indets(i) then
				result := result union {i}:
			elif i in parameters then
				result := result union {i}:
			end if:
		end do:
	end do:
	result:
end proc:

# Returns the set of variables that all polynomials are (at worst) linear in
findLinearVariables := proc(polys::set)
	select(var -> max(map(degree, polys, var))<=1, indets(polys)):
end proc:

# L is the polynomial reduction, result is the set of possible singularities in the Hyperlogarithm-Algorithm-Output
# vars is the order of integration
# returns false if at some stage a non-linear polynomial is detected
findHyperlogPoles := proc(L::table, vars::list)
local result, integrated, polys, p, var:
	result := {0, -1}:
	for integrated from 1 to numelems(vars) do
		var := vars[integrated]:
		# Take limit of singularities already present
		result := {seq(normal(tcoeff(numer(p), var)/tcoeff(denom(p), var)), p in result)}:
		# Add singularities from transformation into a hyperlog in the variable vars[integrated]
		for p in L[{op(vars[1..integrated-1])}] do
			if degree(p, var)>1 then
#				error "Forbidden edge sequence (nonlinear polynomial in %1 detected: %2)", var, p:
				return false:
			end if:
			if degree(p, var)=0 then
				next:
			end if:
			result := result union {normal(-coeff(p, var, 0)/coeff(p, var, 1))}:
		end do:
	end do:
	result:
end proc:

# For the set vars of variables, consider all permutations that are linearly reducible and keep those whose Pole sets are minimal w.r.t. inclusion
# Returns a list [(S,P),...] with the minimal pole set S and the corresponding permutations P={p1,...}
# Note that orderings of vars that are linearly reducible but whose poles S are not minimal (i.e. there exists another ordering with strictly smaller pole set) are not listed!
minimalPoleSets := proc(L::table, vars::set)
local result, ordering, S, M:
	result := table():
	for ordering in combinat[permute]([op(vars)]) do
		S := findHyperlogPoles(L, ordering):
		if S=false then
			next:
		end if:
		# If S equals some minimal set already found, add the permutation
		if S in {indices(result, 'nolist')} then
			result[S] := result[S] union {ordering}:
			next:
		end if:
		for M in indices(result, 'nolist') do
			if M subset S then
				# S is not minimal
				S := false:
				break:
			end if:
			if S subset M then
				# M is not minimal
				unassign('result[M]'):
			end if:
		end do:
		# Add S if it is a new minimal set
		if S<>false then
			result[S] := {ordering}:
		end if:
	end do:
	[seq([S, result[S]], S in indices(result, 'nolist'))]:
end proc:

# Finds the variable sets with fewest polynomials in the reduction
reductionInfo := proc(L::table)
local S, best, counts, n:
	S := {indices(L, 'nolist')}:
	S := select(n->L[n][1]<>{}, S):
	best := [seq(select(f->numelems(f)=n, S), n=1..nops(S[-1]))]:
	counts := map(M->min(map(w->numelems(L[w][1]), M)), best):
	best := [seq(select(w->numelems(L[w][1])=counts[n], best[n]), n=1..nops(best))]:
	for n from 1 to nops(best) do
		printf("After %a variables: minimum %a polynomials\n", n, counts[n]):
		print(best[n]):
	end do:
	return S:
end proc:

# Cheks whether vars is a linearly integrable order for the polynomial reduction L
checkIntegrationOrder := proc (L::table, vars::list)
local n, sub:
	for n from 1 to numelems(vars) do
		sub := {op(vars[1 .. n-1])}:
		if not assigned('L'[sub]) then
			error "No reduction data for %1 not available", sub:
		elif not `in`(vars[n], findLinearVariables(L[sub][1])) then
			error "Not linear in %1", vars[n]:
		end if:
		printf("%a. %a: %a polynomials, %a dependent\n",
				n,
				vars[n],
				numelems(L[sub][1]),
				numelems(select(p -> vars[n] in indets(p), L[sub][1]))):
	end do:
	printf("Final polynomials:\n"):
	sub := {op(vars[1 .. numelems(vars)])}:
	print(L[sub][1]):
end proc:

# L is a polynomial reduction; returns the sets of variables that can be integrated out linearly along suitable sequences
# Necessary when L was computed also including non-linear projections
findReachables := proc(L::table)
local todo,result,var,key:
	todo := stack[new]():
	result := {{}}:
	stack[push]({}, todo):
	while not stack[empty](todo) do
		key := stack[pop](todo):
		for var in findLinearVariables(L[key][1]) do
			if key union {var} in result then next: fi:
			result := result union {key union {var}}:
			if assigned('L'[key union {var}]) then
					stack[push](key union {var}, todo):
			fi:
		end do:
	end do:
	return result:
end proc:

# Returns the two element sets (a <> b) of the form {a, b} with a in A and b in B
cartprod := proc(A::set, B::set)
local a, b:
	return {seq(seq({a,b}, b in (B minus {a})), a in A)}:
end proc:

# Implementation of the compatibility graph (cg) method of Francis' unpublished paper (efficiently realizes the approximation of Landau varieties by two-dimensional projections)
# if given, bound is a set serving as an upper bound for the landau variety of the target of the projection; passing a bound will eliminate all calls to factors() in favor of divides()
cgSingleReduction := proc(G::list, var, bound := false)
local S, C, s, c, i, f, u, e, Snew:
global _hyper_verbosity:
	# S = Irreducible polynomials (nodes), C = compatibilities (edges)
	S := G[1]:
	C := G[2]:
	# Construct the new sets of polynomials s, a table of the irreducible components indexed by the resultant arguments
	s := table():
	for f in S do
		if degree(f, var)>1 then
			# The discriminant is the resultant [f,f'] divided by f's leading coefficient
			s[{f}] := irreducibles({discrim(f, var)}, {}, bound):
		end:
		s[{infinity, f}] := irreducibles({lcoeff(f, var)}, {}, bound):
		s[{0, f}] := irreducibles({coeff(f, var, 0)}, {}, bound):
	end do:
	for e in C do
		if (degree(e[1],var)>0) and (degree(e[2],var)>0) then
			s[e] := irreducibles({resultant(e[1], e[2], var)}, {}, bound):
		else
			s[e] := {}:
		end if:
	end do:
	Snew := `union`(seq(s[e], e in indices(s, 'nolist'))):
	if _hyper_verbosity>99 then
		printf("    %a polynomials\n", numelems(Snew)):
	end if:
	# For the new compatibilities, we need to consider all resultants (not just compatible ones!)
	for e in combinat[choose](S, 2) minus C do
		if (degree(e[1],var)>0) and (degree(e[2],var)>0) then
			s[e] := irreducibles({resultant(e[1], e[2], var)}, {}, Snew):
		else
			s[e] := {}:
		end if:
	end do:
	if _hyper_verbosity>99 then
		printf("    finished computation of all pairwise resultants"):
	end if:
	# Compatibilities between the irreducible factors themselves of a resultant or discriminant
	c := `union`(seq(combinat[choose](s[e], 2), e in indices(s, 'nolist'))):
	# remaining compatibilities
	c := `union`(c, seq(cartprod(s[{0, f}], s[{infinity, f}]), f in S)):
	c := `union`(c, seq(cartprod(s[{0, e[1]}], s[{0, e[2]}]), e in combinat[choose](S, 2))):
	c := `union`(c, seq(cartprod(s[{infinity, e[1]}], s[{infinity, e[2]}]), e in combinat[choose](S, 2))):
	c := `union`(c, seq(cartprod(s[e], s[{0, e[1]}] union s[{0, e[2]}] union s[{infinity, e[1]}] union s[{infinity, e[2]}]), e in combinat[choose](S, 2))):
	if _hyper_verbosity>99 then
		printf("    %a compatibilities among resultant factors, discriminant factors and leading/constant coefficients\n", numelems(c)):
	end if:
#	for f in S do
#		for u in combinat[choose](S minus {f}, 2) do
#			c := c union cartprod(s[{f, u[1]}], s[{f, u[2]}]):
#		end do:
#	end do:
	f := {seq(op(`union`(cartprod(s[{u[1],u[2]}], s[{u[1],u[3]}]),cartprod(s[{u[2],u[1]}], s[{u[2],u[3]}]),cartprod(s[{u[3],u[1]}], s[{u[3],u[2]}]))), u in combinat[choose](S, 3))}:
	c := c union f:
	if _hyper_verbosity>99 then
		printf("    %a compatibilities including resultant pairs with at most three grand parents\n", numelems(c)):
	end if:
	# Correction: Compatibilities between Discriminants and var-independent polynomials needed!
	e := {seq(`if`(degree(f,var)>1, op(s[{f}]), NULL), f in S)}:
	u := {seq(`if`(degree(f,var)=0, f, NULL), f in S)}:
	u := cartprod(e,u):
	if _hyper_verbosity>99 then
		printf("    %a new compatibilities from constant-discriminant pairs\n", numelems(u minus c)):
	end if:
	c := c union u:
	# Correction: Compatibilities between resultants and var-independent polynomials needed!
	e := `union`(seq(s[f], f in C)):
	u := {seq(`if`(degree(f,var)=0, f, NULL), f in S)}:
	u := cartprod(e,u):
	if _hyper_verbosity>99 then
		printf("    %a new compatibilities from constant-resultant pairs\n", numelems(u minus c)):
	end if:
	c := c union u:
	return [Snew, c]:
end proc:

# Perform compatibility-Graph reductions for the edge sets given in todo
# if todo is not a list, then it is a set specifying the variables to ignore in the reduction
cgReduction := proc(L::table, _todo := {}, maxDegree::integer := 1)
local vars, e, G, H, dads, i, todo, counter, printInfo:
global _hyper_verbosity, _hyper_verbose_frequency:
	# If no todo is given, automatically detect all missing indices
	if type(_todo, set) then
		if not assigned(evaln(L[{}])) then
			return:
		end if:
		vars := indets(L[{}]) minus _todo:
		dads := {indices(L, nolist)}:
		todo := map(op, [seq(combinat[choose](vars, i) minus dads, i=1..nops(vars))]):
		if _hyper_verbosity>0 then
			printf("No todo-list given; generated %a missing index sets\n", numelems(todo)):
		end if:
	else
		todo := _todo:
	end if:
	counter := 0:
	for vars in todo do
		counter := counter + 1:
		printInfo := counter mod _hyper_verbose_frequency = 0:
		if (_hyper_verbosity>0) and printInfo then
			printf("Projection along %a\n", vars):
		end if:
		printInfo := printInfo and (_hyper_verbosity>1):
		if assigned('L'[vars]) then
			G := L[vars]:
			if printInfo then
				printf("  Using upper bound of %a polynomials already known\n", numelems(G[1])):
			end if:
		else
			G := 0:
		end if:
		# Look for possible projections and make sure to do linears first by putting them to the front of dads
		dads := []:
		for e in vars do
			# Skip sets that were not calculated
			if not assigned(L[vars minus {e}]) then
				if printInfo then
					printf("  skipping uncalculated %a\n", vars minus {e}):
				end if:
				next:
			end if:
			# Sort by maximum degree: lowest first!
			H := max(map(degree, L[vars minus {e}][1], e)):
			if H>maxDegree then
				if printInfo then
					printf("  skipping %a of degree %a in %a\n", vars minus {e}, H, e):
				end if:
				next:
			end if:
			dads := [op(dads), e]:
			i := nops(dads):
			while i>1 do
				if max(map(degree, L[vars minus {dads[i-1]}][1], dads[i-1])) > H then
					dads[i] := dads[i-1]:
					i := i-1:
				else
					break:
				end if:
			end do:
			dads[i] := e:
		end do:
		# Do the projections
		for e in dads do
			if printInfo then
				printf("  projecting along %a, maximal degree: %a\n", e, max(map(degree, L[vars minus {e}][1], e))):
			end if:
			H := cgSingleReduction(L[vars minus {e}], e, `if`(G=0, false, G[1])):
			if G=0 then
				G := H:
			else
				G := [G[1] intersect H[1], G[2] intersect H[2]]:
			end if:
		end do:
		# Leave entry unassigned if no information is available
		if G<>0 then
			L[vars] := G:
		elif printInfo then
			printf("  => No information!\n"):
		end if:
	end do:
end proc:

rescaleVars := proc(poly::ratpoly, vars::set({symbol,typeindex(anything,symbol)}), amount)
local v:
	subs([seq(v=v*amount, v in vars)], poly):
end proc:

# Setup for dimensional regularization: We consider integrands of the form \prod_i ratpoly_i^{n_i}, where n_i is a function of some variables (in which we want do analytically regularize), e.g. epsilon
# frozen is a set of parameters, i.e. those are not integrated over
# expandAt defines around which values of regvars the analytic regularization is to be performed
# maxSdd defines the value below which every divergence is reported (maxSdd = -1 will only report linear divergences or worse); setting maxSdd=infinity reports all sdd's
findDivergences := proc(integ::[anything,list([ratpoly,ratpoly])] &under (factors), frozen::set(symbol) := {}, expandAt::list(symbol=anything) := [], maxSdd := 0)
local vars, S, n, d, t, divs, subzero, subinf, kzero, kinf, sdd, facts, regvars, pre, expandNear, f:
global _hyper_verbosity:
	vars := indets(integ) minus frozen:
	# integ must be a product of powers of ratpoly's; all variables in exponents are assumed to be regularized analytically
	facts := factors(integ):
	pre := facts[1]:
	facts := facts[2]:
	regvars := indets(map2(op, 2, facts)):
	vars := indets(map2(op, 1, facts)) minus regvars:
	if regvars intersect frozen <> {} then
		error "Frozen infinitessimal variables: %1", frozen intersect regvars:
	end if:
	vars := vars minus frozen:
	# Check homogeneity
	for f in facts do
		n := rescaleVars(numer(f[1]), vars, t):
		d := rescaleVars(denom(f[1]), vars, t):
		if (ldegree(n, t)<>degree(n, t)) or (ldegree(d,t)<>degree(d,t)) then
			error "Factor %1 is not homogeneous in the variables %2", f[1], vars:
		end if:
	end do:
	# Values of the infinitessimal variables at the point we analytically expand about:
	if expandAt=[] then
		expandNear := [seq(f=0, f in regvars)]:
	else
		expandNear := expandAt:
	end if:
	if _hyper_verbosity>0 then
		printf("Analytic regularization around %a\n", expandNear);
	end if:
	# Find divergent sectors
	divs := table():
	for kzero from 0 to numelems(vars) do
		for subzero in combinat[choose](vars, kzero) do
			for kinf from 0 to numelems(vars)-kzero do
				if kzero+kinf=0 then next: fi:
				# Do not report situations when all variables get extremal (these are not divergent since we restrict to a hypersurface of codim 1)
				# Only take rescaling of all variables to check homogeneity
				if (kzero+kinf = numelems(vars)) and not (0 in {kzero,kinf}) then
					next:
				end if:
				for subinf in combinat[choose](vars minus subzero, kinf) do
					sdd := kzero - kinf:
					for f in facts do
						n := numer(f[1]):
						d := denom(f[1]):
						sdd := sdd + f[2]*(ldegree(rescaleVars(rescaleVars(n, subzero, t), subinf, 1/t), t) - ldegree(rescaleVars(rescaleVars(d, subzero, t), subinf, 1/t), t)):
					end do:
					sdd := simplify(sdd):
					# Check projectiveness
					if numelems(vars) in {kzero, kinf} then
						if (sdd<>0) then
							error "Argument %1 is not a projective form; homogeneous but wrong degree %2 instead of %3", integ, sdd - numelems(vars), -numelems(vars):
						end if:
						next:
					end if:
					if eval(sdd, expandNear) <= maxSdd then
						divs[subzero union map(`^`, subinf, -1)] := sdd:
					end if:
				end do:
			end do:
		end do:
	end do:
	return eval(divs):
end proc:

dimregPartial := proc(integ, sub::set, sdd::ratpoly)
local f, subinf, subzero:
	subzero, subinf := selectremove(f->op(0,f)<>`^`, sub):
	if map2(op,2,subinf) minus {-1}<>{} then
		error "Unexpected powers: %1", subinf:
	end if:
	subinf := map2(op,1,subinf):
	integ*(sdd-numelems(subzero)+numelems(subinf))/sdd-eval(diff(eval(integ, [seq(var=var*tempRescale,var in subzero), seq(var=var/tempRescale, var in subinf)]), tempRescale), tempRescale=1)/sdd:
#	facts := factors(integ):
#	integ/sdd*(sdd-numelems(sub)-add(f[2]*add(var*diff(f[1], var), var in sub)/f[1], f in facts[2])):
end proc:

# expands in a parameter (into logarithm powers)
expansion := proc(integ, var, toOrder := 0, fromOrder := 0)
local fac, result, f, t:
	fac := factors(integ):
	fac[1] := convert(series(fac[1], var=0), `polynom`, var):
	result := [[fac[1], []]]:
	for f in fac[2] do
		if var in (indets(f[1]) intersect indets(f[2])) then
			error "Invalid term %1, both base and exponent depend on %2", f, var:
		end if:
		result := scalarMul(result, f[1]^(eval(f[2],var=0))):
		if var in indets(f[2]) then
			result := shuffleSymbolic(result, [seq([(-coeff(f[2],var,1)*var)^n/n!, [[-f[1]]$n]], n=0..toOrder)]):
		end if:
		# Remove terms of higher order
		result := [seq([add(var^n*coeff(t[1], var, n), n=0..toOrder), t[2]], t in result)]:
		result := remove(t->t[1]=0, result):
	end do:
	result := [seq([add(var^n*coeff(t[1], var, n), n=fromOrder..toOrder), t[2]], t in result)]:
	result := remove(t->t[1]=0, result):
	result:
end proc:

polyFromZero := proc(zero, var)
local S:
	if op(0, zero)='Root' then
		if op(2, zero)<>var then
			error "Mismatch between zero (Root wrt. %1) and variable %2", op(2,zero),var:
		end if:
	elif var in indets(zero) then
		error "zero %1 depends on %2!", zero, var:
	elif zero=0 then
		return var:
	else
		S := irreducibles({denom(zero)*var - numer(zero)}):
		if numelems(S)<>1 then
			error "The polynomial with zero %1 in %2 does factor - should not happen!", zero, var:
		end if:
		return S[1]:
	end if:
end proc:

# Looks in the reduction L for polynomials for quadratic polynomials that would factor over algebraic extensions of the function field in parameters
suggestDiscriminants := proc(L::table, parameters::set)
local result, d, p, var, key:
	result := {}:
	for key in indices(L, nolist) do
		for p in L[key][1] do
			for var in (indets(p) minus parameters) do
				if degree(p, var)<>2 then
					next:
				end if:
				d := factors(discrim(p, var)):
				# remove perfect squares
				d[2] := select(w->w[2] mod 2 = 1, d[2]):
				d := d[1]*mul(w[1], w in d[2]):
				if indets(d) subset parameters then
					result := result union {d}:
				end if:
			end do:
		end do:
	end do:
	result:
end proc:

# Vertices are assumed to be numbered consecutively; the last Vertex gets deleted from the matrix
graphMatrix := proc(edges::list)
local M, nodeCount, edgeCount, e:
	edgeCount := nops(edges):
	nodeCount := max(seq(op(e), e in edges)):
	M := Matrix(1..edgeCount+nodeCount, 1..edgeCount+nodeCount):
	for e from 1 to nops(edges) do
		M[e,e] := x[e]:
		M[e,edgeCount + edges[e][1]] := 1:
		M[e,edgeCount + edges[e][2]] := -1:
		M[edgeCount + edges[e][1], e] := -1:
		M[edgeCount + edges[e][2], e] := 1:
	end do:
	M[[1..edgeCount+nodeCount-1],[1..edgeCount+nodeCount-1]]:
end proc:

# M is the fixed graph matrix
dodgson := proc(M, Is::set, Js::set, Ks::set)
local E:
	E := LinearAlgebra[RowDimension](M):
	return LinearAlgebra[Determinant](subs([seq(x[k]=0, k in Ks)], M[[op({`$`(1..E)} minus Is)], [op({`$`(1..E)} minus Js)]])):
end proc:


==> anc/HyperTests.mpl <==
read "HyperInt.mpl":
interface(errorbreak=2, warnlevel=4):

_hyper_verbosity:=0:

_tests_failed := 0:
_tests_passed := 0:

Test := proc(expr, expected, label::string)
local transform:
global _tests_failed, _tests_passed:
	transform := [zeta[2]=Pi^2/6, seq(Zeta(2*n+1)=zeta[2*n+1], n=1..20)]:
	if simplify(eval(expr, transform))<>simplify(eval(expected, transform)) then
		_tests_failed := _tests_failed + 1:
		error "Test %1 FAILED: Expected %2, but got %3", label, expected, expr:
	else
		_tests_passed := _tests_passed + 1:
		printf("Test PASSED: %a\n", label):
	end if:
end proc:

GetParameters:=proc(expr)
	[op(remove(var->op(0,var) in {zeta,Zeta}, indets(expr)))]:
end proc:

TestIdentity := proc(eq, label::string := "")
local transform:
global _tests_failed, _tests_passed:
	transform := [zeta[2]=Pi^2/6, seq(Zeta(2*n+1)=zeta[2*n+1], n=1..20)]:
	subs(Int=HlogIntegrate, lhs(eq)-rhs(eq)):
	fibrationBasis(convert(%, `HlogRegInf`), GetParameters(eq)):
	if simplify(eval(%, transform))<>0 then
		_tests_failed := _tests_failed + 1:
		print(eq):
		error "Identity test %1 FAILED: Difference remained: %2", label, %%:
	else
		_tests_passed := _tests_passed + 1:
		printf("Identity test PASSED: %s\n", label):
	end if:
end proc:

HlogIntegrate := proc(expr, arg::equation)
	hyperInt(expr, arg):
	fibrationBasis(%, GetParameters(%)):
end proc:

################################################################################################################################
# Polylogarithms and associated functions, Lewin, chapters 1 and 6
################################################################################################################################
printf("Testing identities from \"Polylogarithms and associated functions\", Lewin, L.\n"):

#_hyper_algebraic_roots := false:
# Needs to be set true, since in fibrationBasis() of some polylog identities terms like x^2-x+1 occur...
_hyper_algebraic_roots := true:
_hyper_ignore_nonlinear_polynomials := false:

# To avoid Maple's own known identities and evaluations of polylogs, we write them as Mpl
# Helper function for convenient input of polylogs
Polylog := proc(arg)
	if not type(procname, `indexed`) then
		error "Order missing":
	end if:
	Mpl([op(procname)], [arg]):
end proc:

E :=
Polylog[2](z) = -Int(log(1-z)/z, z=0..z):
TestIdentity(E, "(1.4)"):

E :=
diff(Polylog[2](-1/x), x) = log(1+1/x)/x:
TestIdentity(E, "(1.6)"):

E :=
Polylog[2](-1/x) + Polylog[2](-x) = 2*Polylog[2](-1) - 1/2*log(x)^2:
TestIdentity(E, "(1.7)"):

E :=
2*Polylog[2](1) = 2*Polylog[2](-1) + Pi^2/2:
TestIdentity(E, "(1.8)"):

E :=
Polylog[2](1) = Pi^2/6:
TestIdentity(E, "(1.9)"):

E :=
Polylog[2](z) + Polylog[2](1-z) = Pi^2/6 - log(z)*log(1-z):
TestIdentity(E, "(1.11)"):

E :=
Polylog[2](x) + Polylog[2](-x/(1-x)) = -1/2*log(1-x)^2:
TestIdentity(E, "(1.12)"):

E :=
1/2*Polylog[2](x^2) = Polylog[2](x) + Polylog[2](-x):
TestIdentity(E, "(1.15)"):

E :=
Polylog[2](1/2) = Pi^2/12 - 1/2*log(2)^2:
TestIdentity(E, "(1.16)"):

E :=
Polylog[2](-x/(1-x)) + 1/2*Polylog[2](x^2) - Polylog[2](-x) = -1/2*log(1-x)^2:
TestIdentity(E, "(1.17)"):

E :=
Polylog[2](x/(1-x)*y/(1-y)) = Polylog[2](x/(1-y)) + Polylog[2](y/(1-x)) - Polylog[2](x) - Polylog[2](y) - log(1-x)*log(1-y):
TestIdentity(E, "(1.22)"):

E :=
Polylog[2](x/(1-x)*y/(1-y)) = Polylog[2](x/(1-y)) + Polylog[2](y/(1-x)) + Polylog[2](-x/(1-x)) + Polylog[2](-y/(1-y)) + 1/2*log((1-x)/(1-y))^2:
TestIdentity(E, "(1.23)"):

E :=
Polylog[2](x*(1-y)^2/y/(1-x)^2) = Polylog[2]((x-x*y)/(x-1)) + Polylog[2]((1-y)/(x*y-y)) + Polylog[2]((x-x*y)/(y-x*y)) + Polylog[2]((1-y)/(1-x)) + 1/2*log(y)^2:
TestIdentity(E, "(1.26)"):

E :=
Polylog[2](y*(1-x)/x/(1-y)) = Polylog[2](x) - Polylog[2](y) + Polylog[2](y/x) + Polylog[2]((1-x)/(1-y)) - Pi^2/6 + log(x)*log((1-x)/(1-y)):
TestIdentity(E, "(1.27)"):

E :=
Polylog[2](X+Y-X*Y) = Polylog[2](X) + Polylog[2](Y) - Polylog[2]((X*Y-Y)/X) - Polylog[2]((X*Y-X)/Y)
 + 1/2*log(X/Y)^2 + 2*Polylog[2](-1)
 - log((X+Y-X*Y)/X)*log((Y-X*Y)/X)
 - log((X+Y-X*Y)/Y)*log((X-X*Y)/Y):
TestIdentity(E, "(1.29)"):

E :=
Polylog[2](x) - Polylog[2](x/2) - Polylog[2]((1-x)/(2-x)) + Polylog[2]((2-2*x)/(2-x))
 = Pi^2/12 + 1/2*log(2)^2 - log(x)*log((2-2*x)/(2-x)):
TestIdentity(E, "(1.30)"):

E :=
Polylog[2](2*x-x^2) = 2*Polylog[2](x) - 2*Polylog[2](1/(2-x)) + Pi^2/6 - log(2-x)^2:
TestIdentity(E, "(1.31)"):

E :=
Polylog[2](-x^2) = 1/2*Polylog[2](x^2) + Polylog[2]((x^2+x)/(x-1)) + Polylog[2]((x-x^2)/(x+1)) + 1/2*log((1-x)/(1+x))^2:
TestIdentity(E, "(1.32)"):

E := 2*Polylog[2](x) + 2*Polylog[2](y) + 2*Polylog[2](-x*y/(x+y-x*y))
 = Polylog[2](x+y-x*y) + Polylog[2](x^2/(x+y-x*y)) + Polylog[2](y^2/(x+y-x*y)):
TestIdentity(E, "(1.43)"):

chi := x -> 1/2*Polylog[2](x) - 1/2*Polylog[2](-x):
E := 
chi(x) = 1/2*Int(log((1+x)/(1-x))/x, x=0..x):
TestIdentity(E, "(1.66)"):

E :=
chi((1-x)/(1+x)) + chi(x) = Pi^2/8 + 1/2*log(x)*log((1+x)/(1-x)):
TestIdentity(E, "(1.67)"):
chi := 'chi':

for n from 0 to 10 do
	E := Int(Polylog[2](x)*x^n, x=0..1) = Pi^2/6/(n+1) - harmonic(n+1)/(n+1)^2:
	TestIdentity(E, cat("(1.82), n=", n)):
end do:

E := Int(Polylog[2](t)/(1-x*t)^2, t=0..1) = Pi^2/6/(1-x) - Polylog[2](x)/x - log(1-x)^2/2/x:
TestIdentity(E, "(1.84)"):

E := Int(Polylog[2](t)/(1+t)^2, t=0..1) = ln(2)^2/2:
TestIdentity(E, "(1.85)"):

E := Int(Polylog[2](t)/(2-t)^2, t=0..1) = Pi^2/24:
TestIdentity(E, "(1.86)"):

forgetAll():
_hyper_splitting_field := {I}:
E :=
Pi*log(1+y) = Int(log(1+x^2*y^2)/(1+x^2), x=0..infinity):
TestIdentity(E, "(1.111)"):

E :=
Int(Polylog[2](-x^2*y^2)/(1+x^2), x=0..infinity) = 2*Pi*Polylog[2](-y):
TestIdentity(E, "(1.112)"):
_hyper_splitting_field := {}:
forgetAll():

E := Polylog[3](-x/(1-x)) + Polylog[3](1-x) + Polylog[3](x) = Polylog[3](1) + Pi^2/6*log(1-x) - 1/2*log(x)*log(1-x)^2 + 1/6*log(1-x)^3:
TestIdentity(E, "(6.10)"):

# substitute x->-x such that the formula holds for x>0
E := Polylog[3](x/(1+x)) + Polylog[3](1/(1+x)) + Polylog[3](-x) = Polylog[3](1) - Pi^2/6*log(1+x) - 1/2*log(x)*log(1+x)^2 + 1/3*log(1+x)^3:
TestIdentity(E, "(6.11)"):

E := Polylog[3](1/2) = 7/8*Polylog[3](1) - Pi^2/12*ln(2) + 1/6*ln(2)^3:
TestIdentity(E, "(6.12)"):

E := Polylog[2]((1-x)/(1+x)) - Polylog[2]((x-1)/(x+1)) + Polylog[2](x) - Polylog[2](-x) = Pi^2/4 + log(x)*log((1+x)/(1-x)):
TestIdentity(E, "(6.25)"):

E := Polylog[3]((1-x)/(1+x)) - Polylog[3]((x-1)/(x+1)) = log((1+x)/(1-x))*(Polylog[2](x) - Polylog[2](-x) - Pi^2/4 - 1/2*log(x)*log((1+x)/(1-x))) - 1/2*Int(log((1+x)/(1-x))^2/x, x=0..x):
# Constant term not given in the equation, so only check derivatives:
E := map(diff, E, x):
TestIdentity(E, "(6.26)"):

E :=
Int(log(1-z)^2/z, z=0..x) = log(x)*log(1-x)^2 + 2*log(1-x)*Polylog[2](1-x) - 2*Polylog[3](1-x) + 2*Polylog[3](1):
TestIdentity(E, "(6.27)"):

E :=
Int(log(1+z)^2/z, z=0..x) = log(x)*log(1+x)^2 - 2/3*log(1+x)^3 - 2*log(1+x)*Polylog[2](1/(1+x)) - 2*Polylog[3](1/(1+x)) + 2*Polylog[3](1):
TestIdentity(E, "(6.28)"):

E :=
Int(log(1-z^2)^2/z, z=0..x) = log(x)*log(1-x^2)^2 + log(1-x^2)*Polylog[2](1-x^2) - Polylog[3](1-x^2) + Polylog[3](1):
TestIdentity(E, "(6.29)"):

E := 1/2*log((1+x)/(1-x))^2 = 1/2*log(1+x)^2 + 1/2*log(1-x)^2 - log(1+x)*log(1-x):
TestIdentity(E, "(6.30)"):

E := 1/2*log(1-x^2)^2 = 1/2*log(1+x)^2 + 1/2*log(1-x)^2 + log(1+x)*log(1-x):
TestIdentity(E, "(6.31)"):

E := 1/2*Int(log((1+z)/(1-z))^2/z, z=0..x) 
= 7/2*Polylog[3](1) - 2*Polylog[3](1-x) - 2*Polylog[3](1/(1+x)) + 1/2*Polylog[3](1-x^2)
+ 1/3*log(1+x)^3 + log((1+x)/(1-x))*(Polylog[2](x) - Polylog[2](-x))
- 1/2*log(x)*log((1+x)/(1-x))^2 - Pi^2/6*(2*log((1+x)/(1-x)) + 1/2*log(1-x^2)):
TestIdentity(E, "(6.32)"):

E := Polylog[3]((1-x)/(1+x)) - Polylog[3]((x-1)/(x+1))
= 2*Polylog[3](1-x) + 2*Polylog[3](1/(1+x)) - 1/2*Polylog[3](1-x^2) - 7/4*Polylog[3](1) + Pi^2/6*log(1+x) - 1/3*log(1+x)^3:
TestIdentity(E, "(6.33)"):

E := Polylog[3]((1-x)/(1+x)) - Polylog[3]((x-1)/(x+1))
= 7/4*Polylog[3](1) - 2*Polylog[3](-x/(1-x)) - 2*Polylog[3](x/(1+x)) + 1/2*Polylog[3](-x^2/(1-x^2)) + Pi^2/4*log((1-x)/(1+x)) + 1/4*log((1+x)/(1-x))^2*log((1-x^2)/x^2):
TestIdentity(E, "(6.34)"):

E := Polylog[3](s+t-s*t)
= 2*Polylog[3](s) + 2*Polylog[3](t) + 2*Polylog[3](s/(s+t-s*t)) + 2*Polylog[3](t/(s+t-s*t))
+ 2*Polylog[3](-s*t/(s+t-s*t)) + 2*Polylog[3](-s/t) - Polylog[3](s^2/(s+t-s*t)) - Polylog[3](t^2/(s+t-s*t))
- 2*Polylog[3](1) + Pi^2/3*log((s+t-s*t)/t) + log(s/t)*log((s+t)/t)^2
+ log(s/t)^2*log((s+t-s*t)/(s+t)) - 1/3*(log((s+t-s*t)/s)^3 + log((s+t-s*t)/t)^3 + log((s+t)/t)^3 - log((s+t)/s)^3):
TestIdentity(E, "(6.92)"):

E := Polylog[3](s+t-s*t)
= 2*Polylog[3](s) + 2*Polylog[3](t) + 2*Polylog[3](s/(s+t-s*t)) + 2*Polylog[3](t/(s+t-s*t))
+ 2*Polylog[3](-s*t/(s+t-s*t)) + Polylog[3](-s/t) + Polylog[3](-t/s) - Polylog[3](s^2/(s+t-s*t))
- Polylog[3](t^2/(s+t-s*t)) - 2*Polylog[3](1) + (Pi^2/6 + 1/2*log(s/t)^2)*log((s+t-s*t)^2/s/t)
- 1/3*log((s+t-s*t)/s)^3 - 1/3*log((s+t-s*t)/t)^3:
TestIdentity(E, "(6.93)"):

E := Polylog[3](x*(1-y)^2/y/(1-x)^2)
= 2*Polylog[3](-x*(1-y)/(1-x)) + 2*Polylog[3](x*(1-y)/y/(1-x)) + 2*Polylog[3](-y*(1-x)/(1-y))
+ 2*Polylog[3]((1-x)/(1-y)) + 2*Polylog[3](x) + 2*Polylog[3](y) - Polylog[3](x*y)
- Polylog[3](x/y) - 2*Polylog[3](1) + Pi^2/3*log((1-y)/(1-x)) + log(-y)*log(1-y)^2
- log(-y)^2*log(1-x) - 1/3*log((1-y)/(1-x))^3 + 1/3*log(-y*(1-x)/(1-y))^3
+ 1/3*log(-(1-y)/y)^3 - 1/3*log(1-y)^3:
TestIdentity(E, "(6.96)"):

E := Polylog[2](x*(1-y)^2/y/(1-x)^2)
= Polylog[2](x*(1-y)/(x-1)) + Polylog[2]((1-y)/y/(x-1)) + Polylog[2](x*(1-y)/y/(1-x)) + Polylog[2]((1-y)/(1-x)) + 1/2*log(y)^2:
TestIdentity(E, "(6.97)"):

E := Polylog[2](x*(1-y)/y/(1-x)) = Polylog[2](y) - Polylog[2](x) + Polylog[2](x/y) + Polylog[2]((1-y)/(1-x)) - Pi^2/6 + log(y)*log((1-y)/(1-x)):
TestIdentity(E, "(6.100)"):

E := Polylog[2](x*y) = Polylog[2](x) + Polylog[2](y) + Polylog[2](x*(1-y)/(x-1)) + Polylog[2](y*(1-x)/(y-1)) + 1/2*log((1-x)/(1-y))^2:
TestIdentity(E, "(6.101)"):

E := Polylog[2](y*(1-x)/(y-1)) + Polylog[2]((y-1)/y/(1-x)) = -Pi^2/6 - 1/2*log(y*(1-x)/(1-y))^2:
TestIdentity(E, "(6.102)"):

E := Polylog[2]((1-y)/(1-x)) + Polylog[2]((1-y)/y/(x-1)) - Polylog[2](x*(1-y)/(x-1)) - Polylog[2](x*(1-y)/y/(1-x))
= 2*Polylog[2](x) - Polylog[2](x*y) - Polylog[2](x/y) - 1/2*log(y)^2:
TestIdentity(E, "(6.103)"):

E := Polylog[3](x*(1-y)^2/y/(1-x)^2) + Polylog[3](x*y) + Polylog[3](x/y)
- 2*Polylog[3](x*(1-y)/y/(1-x)) - 2*Polylog[3](x*(1-y)/(x-1)) - 2*Polylog[3]((1-y)/(1-x)) - 2*Polylog[3]((1-y)/y/(x-1))
- 2*Polylog[3](x) - 2*Polylog[3](y) + 2*Polylog[3](1)
= log(y)^2*log((1-y)/(1-x)) - Pi^2/3*log(y) - 1/3*log(y)^3:
TestIdentity(E, "(6.107)"):

E := Polylog[3]((x/(1-x))^3) + Polylog[3](x*(1-x)) - 3*Polylog[3](x/(1-x)) - 3/2*Polylog[3]((x/(1-x))^2) - 2*Polylog[3](x^2/(x-1)) - 2*Polylog[3](-x/(1-x)^2) + log(1-x)^3 = 0:
TestIdentity(E, "(6.108)"):

E := Polylog[3](-4*y/(1-y)^2) + 2*Polylog[3](-y) - 2*Polylog[3](y) - 4*Polylog[3](-2*y/(1-y)) - 4*Polylog[3]((1-y)/2)
= -7/2*Polylog[3](1) + Pi^2/3*log(2/(1-y)) - 2/3*log(2/(1-y))^3:
TestIdentity(E, "(6.109)"):

Y := (1-y)/(1+y):
E := Polylog[3](-Y^2) - 1/2*Polylog[3](Y^2) + Polylog[3](-y^2) - 1/2*Polylog[3](y^2) - 2*Polylog[3](Y*y) - 2*Polylog[3](-Y/y) + 5/4*Polylog[3](1) = log(Y)*log(y)^2 - Pi^2/3*log(y) - 1/3*log(y)^3:
TestIdentity(E, "(6.110)"):
Y:='Y':

Z := solve(X+Y+Z=X*Y*Z, Z):
E := Polylog[3](-X^2) + Polylog[3](-Y^2) + Polylog[3](-Z^2) - 2*Polylog[3](X*Y) - 2*Polylog[3](Y*Z) - 2*Polylog[3](Z*X)
- 2*Polylog[3](-X/Y) - 2*Polylog[3](-Y/Z) - 2*Polylog[3](-X/Z)
= 1/3*Pi^2*log(-Z/Y) + 1/3*log(-Z/Y)^3 + log(-Z/Y)^2*log(-X/Z) - 2*Polylog[3](1):
TestIdentity(E, "(6.131)"):
Z := 'Z':

################################################################################################################################
# Chapter 7: Higher-order functions
################################################################################################################################

for n from 2 to 10 do
	E := Polylog[n](z) = Int(Polylog[n-1](z)/z, z=0..z):
	TestIdentity(E, cat("(7.2), n=", n)):
end do:

E := Polylog[2](1) = Pi^2/6:
TestIdentity(E, "Even zetas, n=2"):
E := Polylog[4](1) = Pi^4/90:
TestIdentity(E, "Even zetas, n=4"):
E := Polylog[6](1) = Pi^6/945:
TestIdentity(E, "Even zetas, n=6"):
E := Polylog[8](1) = Pi^8/9450:
TestIdentity(E, "Even zetas, n=8"):

# (7.20)
for n from 1 to 8 do
	E := Polylog[n](-x) + (-1)^n*Polylog[n](-1/x) = -1/n!*log(x)^n + 2*add(log(x)^(n-2*r)/(n-2*r)!*Polylog[2*r](-1), r=1..floor(n/2));
	TestIdentity(E, cat("(7.20), n=", n)):
end do:

# (7.28), (7.29)
LewinB:=proc(r) bernoulli(2*r)*(-1)^(1+r): end proc:
for r from 1 to 4 do
	E := Polylog[2*r](1) = 2^(2*r-1)*LewinB(r)*Pi^(2*r)/(2*r)!;
	TestIdentity(E, cat("(7.28), r=", r)):
	E := Polylog[2*r](-1) = -(2^(2*r-1)-1)*LewinB(r)*Pi^(2*r)/(2*r)!;
	TestIdentity(E, cat("(7.29), r=", r)):
end do:

# (7.42), (7.43)
for n from 1 to 8 do
	E := Polylog[n](x^2)/2^(n-1) = Polylog[n](x) + Polylog[n](-x);
	TestIdentity(E, cat("(7.42), n=", n)):
	if n = 1 then next: fi:
	E := Polylog[n](-1) = -(1-2^(1-n))*Polylog[n](1);
	TestIdentity(E, cat("(7.43), n=", n)):
end do:

# (7.48)
for n from 2 to 8 do
	E := Polylog[n](z) = Polylog[n](1) + add((-1)^(k+1)/k!*log(z)^k*Polylog[n-k](z), k=1..n-1) + (-1)^(n-1)/(n-1)!*Int(log(w)^(n-1)/(1-w), w=1..z);
	TestIdentity(E, cat("(7.48), n=", n)) assuming z<1:
end do:

E := Polylog[4](x) = log(x)*Polylog[3](x) - 1/2*log(x)^2*Polylog[2](x) - 1/2*Int(log(x)^2*log(1-x)/x, x=0..x):
TestIdentity(E, "(7.61)"):

E := Polylog[4](x) = log(x)*Polylog[3](x) - 1/2*log(x)^2*Polylog[2](x) - 1/6*log(x)^3*log(1-x) - 1/6*Int(log(x)^3/(1-x), x=0..x):
TestIdentity(E, "(7.62)"):

E := 1/2*log(x)^2*log(1-x)^2 = Int(log(x)*log(1-x)^2/x, x=0..x) - Int(log(x)^2*log(1-x)/(1-x), x=0..x):
TestIdentity(E, "(7.63)"):

E := Polylog[4](-x/(1-x)) = log(x/(1-x))*Polylog[3](-x/(1-x)) - 1/2*log(x/(1-x))^2*Polylog[2](-x/(1-x)) + 1/6*log(x/(1-x))^3*log(1-x) + 1/6*Int(log(x/(1-x))^3/(1-x), x=0..x):
TestIdentity(E, "(7.64)"):

# (7.65)
Int(log(z)^2*log(1-z)/(1-z), z=0..x)
= -2*(Polylog[4](-x/(1-x)) + Polylog[4](x) - Polylog[4](1-x) + Polylog[4](1))
	+2*(log(1-x)*Polylog[3](x) - log(x)*Polylog[3](1-x))
	+2*log(x)*log(1-x)*Polylog[2](1-x)-Pi^2/6*log(1-x)^2
	+1/12*log(1-x)^2*(6*log(x)^2 + 4*log(x)*log(1-x)-log(1-x)^2)
	+2*Polylog[3](1)*log(x/(1-x)):
TestIdentity(%, "(7.65)") assuming x>0:

E := 1/8*Polylog[4](x^2) = Polylog[4](x) + Polylog[4](-x):
TestIdentity(E, "(7.80)"):

E := Polylog[4](-x) + Polylog[4](-1/x) = 2*Polylog[4](-1) -1/24*log(x)^4 - Pi^2/12*log(x)^2:
TestIdentity(E, "(7.81)"):

E := Polylog[4](-1) = -7*Pi^4/720:
TestIdentity(E, "(7.82)"):

xi := 1-x: eta := 1-y:
E := Polylog[3](x*y^2/eta/xi^2) + Polylog[3](x*eta) + Polylog[3](x/eta) - 2*Polylog[3](x*y/eta/xi) - 2*Polylog[3](-x*y/xi)
- 2*Polylog[3](y/xi) - 2*Polylog[3](-y/eta/xi) - 2*Polylog[3](x) - 2*Polylog[3](eta) + 2*Polylog[3](1)
= log(eta)^2*log(y/xi) - Pi^2/3*log(eta) - 1/3*log(eta)^3:
TestIdentity(E, "(7.85)"):

E := Polylog[3](y*x^2/xi/eta^2) + Polylog[3](y*xi) + Polylog[3](y/xi) - 2*Polylog[3](x*y/eta/xi) - 2*Polylog[3](-x*y/eta)
- 2*Polylog[3](x/eta) - 2*Polylog[3](-x/eta/xi) - 2*Polylog[3](y) -2*Polylog[3](xi) + 2*Polylog[3](1)
= log(xi)^2*log(x/eta) - Pi^2/3*log(xi) - 1/3*log(xi)^3:
TestIdentity(E, "(7.86)"):

E := Polylog[3](-y^2*x*xi/eta) + Polylog[3](-x*eta/xi) + Polylog[3](-x/xi/eta) - 2*Polylog[3](-x*y/eta) - 2*Polylog[3](x*y)
- 2*Polylog[3](y*xi) - 2*Polylog[3](-y*xi/eta) - 2*Polylog[3](-x/xi) - 2*Polylog[3](eta) + 2*Polylog[3](1)
= log(eta)^2*log(y*xi) - Pi^2/3*log(eta)-1/3*log(eta)^3:
TestIdentity(E, "(7.87)"):

E := Polylog[3](-x^2*y*eta/xi) + Polylog[3](-y*xi/eta) + Polylog[3](-y/xi/eta) - 2*Polylog[3](-x*y/xi) - 2*Polylog[3](x*y)
- 2*Polylog[3](x*eta) - 2*Polylog[3](-x*eta/xi) - 2*Polylog[3](-y/eta) - 2*Polylog[3](xi) + 2*Polylog[3](1)
= log(xi)^2*log(x*eta) - Pi^2/3*log(xi) - 1/3*log(xi)^3:
TestIdentity(E, "(7.88)"):

E :=
Polylog[4](-x^2*y*eta/xi) + Polylog[4](-y^2*x*xi/eta) + Polylog[4](x^2*y/eta^2/xi) + Polylog[4](y^2*x/xi^2/eta)
= 6*Polylog[4](x*y) + 6*Polylog[4](x*y/xi/eta) + 6*Polylog[4](-x*y/eta) + 6*Polylog[4](-x*y/xi)
	+3*Polylog[4](x*eta) + 3*Polylog[4](y*xi) + 3*Polylog[4](x/eta) + 3*Polylog[4](y/xi)
	+3*Polylog[4](-x*eta/xi) + 3*Polylog[4](-y*xi/eta) + 3*Polylog[4](-x/eta/xi) + 3*Polylog[4](-y/eta/xi)
	-6*Polylog[4](x) - 6*Polylog[4](y) - 6*Polylog[4](-x/xi) - 6*Polylog[4](-y/eta)
	+3/2*log(eta)^2*log(xi)^2:
TestIdentity(E, "(7.90)"):

E := Polylog[4](-x^3) + Polylog[4](x^3/xi^3)
= 3*Polylog[4](x*xi) + 3*Polylog[4](-x/xi^2) + 6*Polylog[4](-x^2/xi)
+ 18*Polylog[4](x) + 18*Polylog[4](-x/xi) + 27*Polylog[4](-x)
+ 27*Polylog[4](x/xi) + 3/4*log(xi)^4:
TestIdentity(E, "(7.91)"):

E := Polylog[4](-xi^3)-Polylog[4](x^3/xi^3)
= 3*Polylog[4](x*xi) - 3*Polylog[4](-x^2/xi) - 6*Polylog[4](-x/xi^2) + 18*Polylog[4](xi)
- 18*Polylog[4](-x/xi) + 27*Polylog[4](-xi) - 27*Polylog[4](x/xi) + 19*Pi^4/360 - 9/12*Pi^2*log(xi)^2
- 21/8*log(xi)^4 + 3*log(x)*log(xi)^3:
TestIdentity(E, "(7.93)"):

E := Polylog[5](-x) - Polylog[5](-1/x) = -1/120*log(x)^5 - Pi^2/36*log(x)^3 - 7*Pi^4/360*log(x):
TestIdentity(E, "(7.94)"):

E := 1/16*Polylog[5](x^2) = Polylog[5](x) + Polylog[5](-x):
TestIdentity(E, "(7.96)"):

E := Polylog[5](-1) = -15/16*Polylog[5](1):
TestIdentity(E, "(7.97)"):

# (7.99) Note the misprint of -9*Pi^2/4*log(xi)^3 instead of -9*Pi^2/12*log(xi)^3
E :=
Polylog[5](-x^3) + Polylog[5](-xi^3) + Polylog[5](x^3/xi^3)
= 9*Polylog[5](x*xi) + 9*Polylog[5](-x/xi^2)
	+9*Polylog[5](-x^2/xi) + 54*Polylog[5](x) + 54*Polylog[5](xi) + 54*Polylog[5](-x/xi)
	+81*Polylog[5](-x) + 81*Polylog[5](-xi) + 81*Polylog[5](x/xi) + 9/4*log(xi)^4*log(x)
	+19*Pi^4/120*log(xi) - 9*Pi^2/12*log(xi)^3 - 63/40*log(xi)^5 + 21*Polylog[5](1):
TestIdentity(E, "(7.99)"):
xi := 'xi': eta := 'eta':

# (7.128)
E := Int(log(z)^2*log(1-z)^2/z, z=0..1) = 8*zeta[5]-2/3*Pi^2*zeta[3]:
TestIdentity(E, "(7.128), eq. 1"):
E := Int(log(z)^3*log(1-z)^2/z, z=0..1) = 6*zeta[3]^2 - Pi^6/105:
TestIdentity(E, "(7.128), eq. 2"):

# Note the missing factor of 1/2 in the last term (it is still correctly written in 7.131)
for n from 0 to 7 do
	E := Int(log(y*(1-y))^n/(1-y), y=0..1/2) = -2^n*log(1/2)^(n+1)/(n+1) + coeff(series(exp(-Sum(p^m/m*(-1)^m*(2^m-2)*Zeta(m), m=2..infinity))-1, p=0, n+2), p, n+1)*n!/2:
	TestIdentity(E, cat("(7.132), n=", n)):
end do:

# (7.134)
for n from 1 to 7 do
	E := Int(log(y/(1-y))^n/(1-y), y=0..1/2) = (-1)^n*n!*Zeta(n+1)*(1-2^(-n)):
	TestIdentity(E, cat("(7.134), n=", n)):
end do:

F := (n,arg) -> Int(log(x)^(n-1)*log((1-x)/(1+x))^n/x, x=0..arg):
G := (n,arg) -> Int(log(x)^(n-1)*log(1-x)^n/x, x=0..arg):
for n from 1 to 3 do
	E := F(n,x) + F(n, (1-x)/(1+x)) = F(n,1) + 1/n*log(x)^n*log((1-x)/(1+x))^n:
	TestIdentity(E, cat("(7.183), n=", n)):
	E := G(n,x) + G(n,1-x) = G(n,1) + 1/n*log(x)^n*log(1-x)^n:
	TestIdentity(E, cat("(7.185), n=", n)):
	E := G(n,1/2) = 1/2*G(n,1) + 1/2/n*log(2)^(2*n):
	TestIdentity(E, cat("(7.186), n=", n)):
end do:
F := 'F':
G := 'G':

E := Polylog[2](x) = Polylog[2](y) - Int(log(1-z)/z, z=y..x):
TestIdentity(E, "(8.71)"):

E := Polylog[2](x) = Polylog[2](y) - log(1-y)*log(x/y) - 1/y*Int(log(1-z/(1-y))/(1+z/y), z=0..x-y):
TestIdentity(E, "(8.72)"):

E := Polylog[2](x) = Polylog[2](y) - Int(log(1-z*(x-y)/(1-y))/z/(1+y*z/(1-y)), z=0..1):
TestIdentity(E, "(8.77)"):

E := Polylog[2]((1+v)*w/(1+w)) + Polylog[2](-(1-v)*w/(1-w)) + Polylog[2]((1-v)*w/(1+w)) + Polylog[2](-(1+v)*w/(1-w)) - Polylog[2](-(1-v^2)*w^2/(1-w^2)) + 1/2*log((1+w)/(1-w))^2 = 0:
TestIdentity(E, "(8.80)"):

E := Polylog[2](x) + Polylog[2](x/(y-1)) + Polylog[2](y-x) + Polylog[2]((y-x)/(y-1)) - Polylog[2](x*(y-x)/(y-1)) + 1/2*log(1-y)^2 = 0:
TestIdentity(E, "(8.81)"):

# Section 8.3.4, equations without a number, at the end right before section 8.3.5
E := Int(Polylog[3](u)/(2-u)^3, u=0..1) = 1/2*zeta[3]-Pi^2/96 - Pi^2/32*ln(2):
TestIdentity(E, "page 267, section 8.3.4, eq. 1"):
E := Int(Polylog[3](u)/(1+u)^3, u=0..1) = 11/16*zeta[3] - Pi^2/12*ln(2) - 1/4*ln(2)^2:
TestIdentity(E, "page 267, section 8.3.4, eq. 2"):

# (8.105)
f := x -> log(x)*log(1-x)^2 + 2*log(1-x)*Polylog[2](1-x) - 2*Polylog[3](1-x) + 2*Polylog[3](1):

I8106 := Int((log(1-c*y)^2 + log(1-y)^2 - 2*log(1-y)*log(1-c*y))/y, y=0..x):
E := I8106 = f(c*x) + f(x) - 2*Int(log(1-y)*log(1-c*y)/y, y=0..x):
TestIdentity(E, "(8.106)"):

E := I8106 = Int(log(z)^2*(1/(c-z) - 1/(1-z)), z=1..(1-c*x)/(1-x)):
TestIdentity(E, "(8.107)"):

E := Int(log(z)^2/(c-z), z=1..(1-c*x)/(1-x)) = log(c)^2*log(1-x) + 2*log(c)*(Polylog[2]((c-1)/c/(1-x)) - Polylog[2]((c-1)/c)) - f((c-1)/c/(1-x)) + f((c-1)/c):
TestIdentity(E, "(8.108)"):

E := -Int(log(z)^2/(1-z), z=1..(1-c*x)/(1-x)) = f(x*(c-1)/(1-x)):
TestIdentity(E, "(8.109)"):

E := 2*Int(log(1-y)*log(1-c*y)/y, y=0..x)
= f(c*x) + f(x) - f(x*(c-1)/(1-x)) + f((c-1)/c/(1-x))
- f((c-1)/c) - log(1-x)*log(c)^2
- 2*log(c)*(Polylog[2]((c-1)/c/(1-x)) - Polylog[2]((c-1)/c)):
TestIdentity(E, "(8.110)"):

I8106 := 'I8106':
f := 'f':

E := Int(log(1-y)*log(1-c*y)/y, y=0..x)
= Polylog[3]((1-x*c)/(1-x)) + Polylog[3](1/c) + Polylog[3](1) - Polylog[3](1-c*x)
- Polylog[3](1-x) - Polylog[3]((1-c*x)/c/(1-x)) + log(1-c*x)*(Polylog[2](1/c) - Polylog[2](x))
+ log(1-x)*(Polylog[2](1-c*x) - Polylog[2](1/c) + Pi^2/6) + 1/2*log(c)*log(1-x)^2:
# This equation holds for 0<x<1/c<1; set c=1/x/(1+v) so that it holds for small x,v
E := eval(E, c=1/x/(1+v)):
TestIdentity(E, "(8.111)"):

# Appendix A.3.5
E := Int(log(1-y)*log(1-c*y)/y, y=0..x) = Polylog[3]((1-x*c)/(1-x)) - Polylog[3]((1-c*x)/c/(1-x))
- Polylog[3](1-x) - Polylog[3](1-c*x) + Polylog[3](1/c) + Polylog[3](1) + log(1-c*x)*(Polylog[2](1/c) - Polylog[2](x))
+ log(1-x)*(Polylog[2](1-c*x) - Polylog[2](1/c) + Pi^2/6)
+ 1/2*log(c)*log(1-x)^2:
# This identity holds for 0<x<1/c<1, change variables such that it holds for small 0<x,u
E := map(eval, E, c=1/(x+u)):
TestIdentity(E, "A.3.5. (1)"):

E := Int(log(1-z)^2/z, z=0..x) = log(x)*log(1-x)^2 + 2*log(1-x)*Polylog[2](1-x) - 2*Polylog[3](1-x) + 2*Polylog[3](1):
TestIdentity(E, "A.3.5. (6)"):

E := Int(log(1+z)^2/z, z=0..x) = log(x)*log(1+x)^2 - 2/3*log(1+x)^3 - 2*log(1+x)*Polylog[2](1/(1+x)) - 2*Polylog[3](1/(1+x)) + 2*Polylog[3](1):
TestIdentity(E, "A.3.5. (7)"):

E := Int(log(z)*log(1-z)/z, z=0..x) = Polylog[3](x) - log(x)*Polylog[2](x):
TestIdentity(E, "A.3.5. (8)"):

# Apparently wrong since diff(., x) and x->1 is zero on the lhs, but 3*zeta[2] on the rhs
#E := Int(log(z)*log(z-1)/z, z=1..x) = 1/3*log(x)^3 + log(x)*Polylog[2](1/x) - 2*Polylog[3](1/x) + 2*Polylog[3](1):
E := Int(log(z)*log(z-1)/z, z=1..x) = 1/3*log(x)^3 + log(x)*Polylog[2](1/x) + Polylog[3](1/x) - Polylog[3](1):
# Change variables such that E holds for small x
E := map(eval, E, x=1+x):
TestIdentity(E, "A.3.5. (9)"):

E := Int(log(z)^2*log(1-z)/z, z=0..x) = -2*Polylog[4](x) + 2*log(x)*Polylog[3](x) - log(x)^2*Polylog[2](x):
TestIdentity(E, "A.3.5. (10)"):

E := Int(log(z)^3/(1-z), z=0..x) = -6*Polylog[4](x) + 6*log(x)*Polylog[3](x) - 3*log(x)^2*Polylog[2](x) - log(x)^3*log(1-x):
TestIdentity(E, "A.3.5. (11)"):

E := Int(log(z)^2*log(1-z)/(1-z), z=0..x)
= 2*(Polylog[4](1-x) - Polylog[4](x) - Polylog[4](-x/(1-x)) - Polylog[4](1)) 
+ 2*(log(1-x)*Polylog[3](x) - log(x)*Polylog[3](1-x) + Polylog[3](1)*log(x/(1-x)))
+ 2*log(x)*log(1-x)*Polylog[2](1-x)
+ 1/12*log(1-x)^2*(6*log(x)^2 + 4*log(x)*log(1-x) - log(1-x)^2 - 2*Pi^2):
TestIdentity(E, "A.3.5. (12)"):

E := Int(log(x)*log(1-x)^2/x, x=0..1) = - Pi^4/180:
TestIdentity(E, "A.3.5. (13)"):
E := Int(log(x)^2*log(1-x)/(1-x), x=0..1) = - Pi^4/180:
TestIdentity(E, "A.3.5. (13)"):

################################################################################################################################
# Structural properties of Polylogarithms, Lewin
# Chapter 16
################################################################################################################################
printf("Testing identities from \"Structural properties of Polylogarithms\", Lewin, L.\n"):

forgetAll():
_hyper_splitting_field := {I}:
loadPeriods("periodLookups4thRoots.mpl"):

# (16.46): Mind the misprint of x^2 instead of x^(-2)
# Needs 4th roots of unity periods, therefore does not work
for n from 1 to 8 do
	for m from 1 to 8-n do
		# holds for odd n+m
		if (n+m) mod 2 = 0 then
			next:
		end if:
		E :=
		Int(Polylog[n](-x)*Polylog[m](-x^(-2))/x, x=0..infinity) = 2^(-n+2)*Pi^(n+m-1)/(n+m-1)!*(abs(euler(n+m-1))-2^(n+m+1)/n+m+1*abs(bernoulli(n+m+1))):
#		TestIdentity(E, cat("(16.46), n=", n, ", m=", m)):
	end do:
end do:

# (16.47)
E :=
Int(log(1+x)*log(1+x^(-2))/x, x=0..infinity) = Pi*Catalan - 3/8*Zeta(3):
#TestIdentity(E, "(16.47)"):

# (16.48)
for n from 1 to 8 do
	# Needs 4th roots of unity lookups
	if n>1 then
		next:
	end if:
	E := Int(Polylog[n](-x)*Polylog[n](-x^2)/x^3, x=0..infinity) = 2^(n-2)*Pi:
	TestIdentity(E, cat("(16.48), n=", n)):
end do:

# (16.50)
E :=
#Int(Polylog[2](-x)^2/x^(3/2), x=0..infinity) = 8*Pi/3*(Pi^2+24*log(2)):
Int(Polylog[2](-x^2)^2/x^(3)*2*x, x=0..infinity) = 8*Pi/3*(Pi^2+24*log(2)):
TestIdentity(E, "(16.50)"):

# (16.51)
E :=
#Int(Polylog[2](-x)^2/x^(5/2), x=0..infinity) = 8*Pi/27*(20-Pi^2-8*log(2)):
Int(Polylog[2](-x^2)^2/x^(5)*2*x, x=0..infinity) = 8*Pi/27*(20-Pi^2-8*log(2)):
TestIdentity(E, "(16.51)"):

# (16.52)
E :=
Int(log(1+x)*log(1+1/x^2), x=0..infinity) = 5*Pi^2/24 - Pi/2*(2-log(2)) + 2*Catalan:
TestIdentity(E, "(16.52)"):

# (16.53)
_hyper_max_pole_order:=15:
for n from 1 to 11 do
	for m from 1 to 11-n do
		E :=
		Int(Polylog[n](-x)*Polylog[m](-1/x)/x, x=0..infinity) = (m+n)*Zeta(m+n+1):
		TestIdentity(%, cat("(16.53), n=", n, ", m=", m)):
	end do:
end do:

# (16.54), involves eigth roots of unity
E :=
Int(log(1+x)*Polylog[2](-1/x)/x^(3/4), x=0..infinity) = -2*Pi*sqrt(2)*(5*Pi^2/3 + 16*(3*log(2)+Catalan - 4)):
#TestIdentity(E, "(16.54)"):

# (16.55), involves eigth roots of unity
E :=
Int(Polylog[2](-x)*Polylog[2](-1/x)/x^(3/4), x=0..infinity) = 256*Pi*sqrt(2)*(3-3*log(2) - Catalan):
#TestIdentity(E, "(16.55)"):

# (16.56)
E :=
#Int(Polylog[2](-x)*Polylog[2](-1/x)/x^(1/2), x=0..infinity) = 16*Pi*(3-4*log(2)):
Int(Polylog[2](-x^2)*Polylog[2](-1/x^2)/x*2*x, x=0..infinity) = 16*Pi*(3-4*log(2)):
TestIdentity(E, "(16.56)"):

# (16.57): Note the misprint of -Pi^4/40 instead of -Pi^4/30
E :=
Int(log(1+x)*Polylog[4](-x)/x^2, x=0..infinity) = -Pi^4/30 - Pi^2/3 - 2*Zeta(3) - 4*Zeta(5):
TestIdentity(E, "(16.57)"):

# (16.58)
E :=
Int(Polylog[3](-x)*Polylog[4](-x)/x^2, x=0..infinity) = 2*Pi^4/15 + 10*Pi^2/3 + 20*Zeta(3) + 4*Zeta(5):
TestIdentity(E, "(16.58)"):

forgetAll():
_hyper_splitting_field := {}:

################################################################################################################################
# Polylogarithms, Multiple Zeta Values and Superstring Amplitudes, Broedel, Schlotterer, Stieberger, hep-th > arXiv:1304.7267
################################################################################################################################
printf("Testing identities from \"Polylogarithms, Multiple Zeta Values and Superstring Amplitudes\", arXiv:1304.7267\n"):

# (5.27)
E :=
Hlog(z, [a1, 0, z]) = Hlog(z, [0, 0, a1]) - Hlog(z, [0, a1, a1]) - Hlog(z, [a1])*zeta[2]:
Test(fibrationBasis(convert(lhs(E), HlogRegInf), [z,a1]), rhs(E), "(5.27), eq. 1"):

E:=
Hlog(z, [a1, z, a2]) = Hlog(z, [a1 , a1 , a2]) - Hlog(z, [a2 , 0, a1]) + Hlog(z, [a2 , a1, a1]) - Hlog(z, [a2, a1, a2]):
Test(fibrationBasis(convert(lhs(E), HlogRegInf), [z, a1, a2]), rhs(E), "(5.27), eq. 2"):

# (E.1)
E := [
	Hlog(z, [a1, z]) = -Hlog(z, [0, a1 ]) + Hlog(z, [a1, a1 ]),
	Hlog(z, [0, z, a1 ]) = Hlog(z, [0, 0, a1]) - Hlog(z, [a1, 0, a1 ]) - Hlog(z, [a1 ])*zeta[2],
	Hlog(z, [0, a1, z]) = -2*Hlog(z, [0, 0, a1]) + Hlog(z, [0, a1, a1 ]) + Hlog(z, [a1, 0, a1 ]) + Hlog(z, [a1])*zeta[2],
	Hlog(z, [a1, 0, z]) = Hlog(z, [0, 0, a1]) - Hlog(z, [0, a1 , a1 ]) - Hlog(z, [a1 ])*zeta[2],
	Hlog(z, [a1, z, z]) = Hlog(z, [0, 0, a1]) - Hlog(z, [0, a1 , a1 ]) - Hlog(z, [a1 , 0, a1]) + Hlog(z, [a1 , a1 , a1]),
	Hlog(z, [a1, z, a2 ]) = Hlog(z, [a1, a1, a2]) - Hlog(z, [a2, 0, a1 ]) + Hlog(z, [a2 , a1 , a1 ]) - Hlog(z, [a2 , a1 , a2])
]:
for n from 1 to nops(E) do
	Test(fibrationBasis(convert(lhs(E[n]), HlogRegInf), [z, a1, a2]), rhs(E[n]), cat("(E.1), eq. ", n)):
end do:

# (E.2)
E :=
Hlog(z, [a1, a2, z]) = -Hlog(z, [0, a1 , a2]) - Hlog(z, [a1 , 0, a2]) + Hlog(z, [a1 , a2 , a2]) + Hlog(z, [a2, 0, a1]) - Hlog(z, [a2 , a1 , a1]) + Hlog(z, [a2 , a1 , a2]):
Test(fibrationBasis(convert(lhs(E), HlogRegInf), [z, a1, a2]), rhs(E), "(E.2)"):
 
################################################################################################################################
# Various
################################################################################################################################

# Calculated by Pen and Paper:
TestIdentity(0 = -Hlog(1-x, [0,1])-Zeta(2)-Hlog(x, [0,1])+ln(x)*Hlog(x, [1]));
TestIdentity(0 = -Hlog(1-x, [0,0,1]) - Zeta(3)-Zeta(2)*Hlog(x, [1])+ln(x)*Hlog(x, [1, 1])-Hlog(x, [0,1,1])-Hlog(x, [1,0,1]));
TestIdentity(0 = Hlog(1-x, [1,0,1]) + 2*Zeta(3)+2*Hlog(x, [0,0,1])+ln(x)*(Zeta(2)-Hlog(x, [0,1]))):
TestIdentity(0 = Hlog(1-x, [0,1,1]) - Zeta(3)-(1/2)*ln(x)^2*Hlog(x, [1])+ln(x)*Hlog(x, [0,1])-Hlog(x, [0,0,1]));
TestIdentity(0 = -Hlog(1-1/x, [0,1]) + ((1/2)*ln(x)^2-ln(x)*Hlog(x, [1])+Zeta(2)+Hlog(x, [0,1])));
TestIdentity(0 = -Hlog(1-1/x, [0,0,1]) - (1/6)*ln(x)^3+(1/2)*ln(x)^2*Hlog(x, [1])-Hlog(x, [0,0,1])-ln(x)*Hlog(x, [1, 1])+Hlog(x, [0,1,1])+Hlog(x, [1,0,1])-Zeta(2)*ln(x)+Zeta(2)*Hlog(x, [1]));
TestIdentity(0 = Hlog(-1/x, [0,1,1])-Zeta(3)+(1/6)*ln(x)^3-Hlog(x, [0,-1])*ln(x)+Hlog(x, [0,0,-1])+Hlog(x, [0,-1,-1]));
TestIdentity(0 = Hlog(-1/x, [1,0,1]) + (1/6)*ln(x)^3-(Zeta(2)+(1/2)*ln(x)^2)*Hlog(x, [-1])+ln(x)*(Zeta(2)+Hlog(x, [0,-1]))+2*Zeta(3)-2*Hlog(x, [0,0,-1])+Hlog(x, [-1, 0, -1])):


# Bubble-Chain identity
for p from 1 to 11 do
	E :=
	Int((1/x-1/(x-z))*Polylog[p](-x+z)-1/x*Polylog[p](z/(x+1)), x=0..infinity) = p*Polylog[p+1](z):
	TestIdentity(E, cat("Bubble-Chain identity, p=", p)):
end do:

# Multiple Zeta Values and periods of moduli spaces, F. Brown

E :=
Int(Int(1/(1-x*y), y=0..1), x=0..1) = zeta[2]:
TestIdentity(E, "math/0606419 (8.5), I_1"):

E :=
Int(Int(Int(1/(1-t1)/t2/(t3-t1), t1=0..t2), t2=0..t3), t3=0..1) = 2*zeta[3]:
TestIdentity(E, "math/0606419 (8.6), I_2"):

E :=
Int(Int(Int(1/(1-t1)/t3/(t3-t1), t1=0..t2), t2=0..t3), t3=0..1) = zeta[2]:
TestIdentity(E, "math/0606419 (8.8), I_3"):

# Euler's Beta function
newIntegration():
N := 12:
_hyper_max_pole_order := N:
X := []:
for n from 0 to N do
	for m from 0 to N-n do
		X := [op(X), [(-x)^n*y^m/((1+a)^2*factorial(n)*factorial(m)), [`$`([-a-1], n), `$`([-a], m)]]]
	end do:
end do:
X := fibrationBasis(integrationStep(X, a), []):
B := series(Beta(1-y*t, 1-x*t+y*t), t = 0, N+1):
B := simplify(add(coeff(B, t, n), n = 0 .. N)):
Test(simplify(subs([seq(z[n] = Zeta(n), n = 2 .. 20)], X)), B, "Beta-function"):
N:='N': X:='X': B:='B':

# Ising-type integrals
printf("Ising-type integrals E_n of \"Integrals of the Ising class\", Bailey, Borwein, Crandall\n"):

IsingE := proc(n::integer)
local f, u, k:
	u := k -> mul(t[i],i = 1 .. k):
	f := [[2,[]]]:
	for k from n to 2 by -1 do
		f := scalarMul(f, mul((u(k)-u(j))/(u(k)+u(j)), j = 1 .. k-1)^2/(1+x)^2):
		f := integrationStep(eval(f, t[k]=1/(1+x)), x):
	end do:
	fibrationBasis(f, []):
end proc:
Results := [
2,
6-8*ln(2),
10 - 2*Pi^2 - 8*ln(2) + 32*ln(2)^2,
22 - 82*Zeta(3) - 24*ln(2) + 176*ln(2)^2 - 256*ln(2)^3/3 + 16*Pi^2*ln(2) - 22*Pi^2/3,
42 - 1984*Polylog[4](1/2) + 189*Pi^4/10 - 74*Zeta(3) - 1272*Zeta(3)*ln(2) + 40*Pi^2*ln(2)^2 - 62*Pi^2/3 + 40*Pi^2*ln(2)/3 + 88*ln(2)^4 + 464*ln(2)^2 - 40*ln(2)
]:
for n from 1 to nops(Results) do
	TestIdentity(IsingE(n)=Results[n], cat("Ising E_", n)):
end do:

################################################################################################################################
# Feynman Integrals
################################################################################################################################
printf("Testing Feynman integrals\n"):

forgetAll():
_hyper_splitting_field := {}:
_hyper_algebraic_roots := true:

# Renormalized bubble-chain graphs
bubbleRational := proc (n)
local res, vars, S, p;
	vars := {seq(x[i], i = 1 .. n)}:
	# Assemble integrand
	p := mul(x, `in`(x, vars)):
	res := [[(-1)^(n+1)/p, []]]:
	for S in combinat[powerset](vars) do
		if S = {} or S = vars then next end if:
		res := [op(res), eval([(-1)^nops(S)/(p*z), [[-1-z]]], z = add(x, `in`(x, `minus`(vars, S)))/add(x, `in`(x, S)))]:
	end do:
	# Integrate
	newIntegration():
	simplify(fibrationBasis(hyperInt(res, [seq(x[i], i = 2 .. n)]), [x[1]])):
end proc:

for n from 2 to 5 do 
	Test(bubbleRational(n), n!/x[1], cat("Bubble chains with rational momentum flow, n=", n)): 
end do:

bubbleIrrational := proc (n, m)
local res, p, XX, YY, X, Y, Xc, Yc, xvars, yvars, xs, ys:
	xvars := {seq(x[i], i = 1 .. n)}:
	yvars := {seq(y[i], i = 1 .. m)}:
	# Assemble integrand
	XX := add(x, `in`(x, xvars)):
	YY := add(y, `in`(y, yvars)):
	p := mul(x, `in`(x, `union`(xvars, yvars))):
	res := [[(-1)^(n+m+1)/p, []]]:
	for xs in combinat[powerset](xvars) do
		for ys in combinat[powerset](yvars) do
			if `union`(xs, ys) = {} or `union`(xs, ys) = `union`(xvars, yvars) then next end if:
			X := add(x, `in`(x, xs)):
			Xc := XX-X: 
			Y := add(y, `in`(y, ys)):
			Yc := YY-Y:
			if not xs = xvars then
				res := [op(res), [(-1)^(nops(xs)+nops(ys))*(X+Y)/(p*Xc), [[-(XX+Y)*(Xc+Yc)/(Xc*Yc+(X+Y)*(Xc+Yc))]]]]:
			end if:
			if not ys = yvars then
				res := [op(res), [(-1)^(nops(xs)+nops(ys))*(X+Y)/(p*Yc), [[-(X+YY)*(Xc+Yc)/(Xc*Yc+(X+Y)*(Xc+Yc))]]]]:
			end if:
			if not (xs = xvars or ys = yvars) then
				res := [op(res), [(-1)^(nops(xs)+nops(ys))/p, [[-(XX+Y)*(Xc+Yc)*(X+YY)/((Xc*Yc+(X+Y)*(Xc+Yc))*(XX+YY))]]]]:
			end if:
		end do:
	end do:
	# Integrate
	newIntegration():
	xvars := [op(xvars), op(yvars)]:
	res := hyperInt(eval(res, xvars[-1]=1), xvars[1..-2]):
	simplify(fibrationBasis(res, [])):
end proc:

bubbleIrrationalGamma := proc(n, m)
local res:
	# Generating function
	res := GAMMA(1-x)*GAMMA(1-y)*GAMMA(1+x+y)/(GAMMA(x+1)*GAMMA(1+y)*GAMMA(2-x-y)):
	if n=0 then
		res := eval(res, x=0):
	else
		res := eval(diff(res, x$n), x=0):
	end if:
	if m=0 then
		res := eval(res, y=0):
	else
		res := eval(diff(res, y$m), y=0):
	end if:
	simplify(res):
end proc:

for n in [[2,0], [1,1], [1,2], [5,0], [1,4], [2,3], [1,5], [2,4], [3,3]] do
	Test(bubbleIrrational(op(n)), bubbleIrrationalGamma(op(n)), cat("Bubble chains with transversal momentum flow, (n,m)=(", n[1], ",", n[2], ")")):
end do:

# Wheels with spokes in D=4
_hyper_algebraic_roots:=true:

edges := [[1, 2], [1, 3], [1, 4], [2, 3], [3, 4], [4, 2]]:
psi := graphPolynomial(edges):
vars := [x[1], x[2], x[3], x[4], x[5], x[6]]:
newIntegration():
hyperInt([[1/psi^2, []]], vars[1..-2]):
Test(fibrationBasis(%, [vars[-1]]), 6*Zeta(3)/vars[-1], "Wheel with 3 spokes"):

edges := [[1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [3, 4], [4, 5], [5, 2]]:
psi := graphPolynomial(edges):
vars := [x[1], x[2], x[5], x[6], x[8], x[3], x[4], x[7]]:
newIntegration():
hyperInt([[1/psi^2, []]], vars[1..-2]):
Test(fibrationBasis(%, [vars[-1]]), 20*Zeta(5)/vars[-1], "Wheel with 4 spokes"):

edges := [[1, 2], [1, 3], [1, 4], [1, 5], [1, 6], [2, 3], [3, 4], [4, 5], [5, 6], [6, 2]]:
psi := graphPolynomial(edges):
vars := [x[1], x[2], x[6], x[7], x[10], x[3], x[8], x[9], x[4], x[5]]:
newIntegration():
#hyperInt([[1/psi^2, []]], vars[1..-2]):
#Test(fibrationBasis(%, [vars[-1]]), 70*Zeta(7)/vars[-1], "Wheel with 5 spokes"):

# One-loop vertex periods (these are rational integrals without any polylogarithms)
testOneLoop := proc (n)
	local vars, psi:
	vars := [seq(x[i], i = 1 .. n)]:
	psi := add(x, `in`(x, vars)):
	newIntegration():
	Test(hyperInt([[1/psi^n, []]], vars[2 .. n]), [[1/(factorial(n-1)*vars[1]), []]], cat("One-loop ", n)):
end proc;
for n to 20 do testOneLoop(n) end do:

# Simple graphs
Test(hyperInt([[1/((a+A)*(b+B+C+c)+(b+B)*(c+C))^3, []]], [C, B, A, a, c]), [[1/(2*b), []]], "Two-loop phi^3 vertex"):
Test(hyperInt([[a*b*c/(a*b+a*c+b*c)^3, []]], [c, b]), [[1/(2*a), []]], "Two-loop phi^3 vertex"):
Test(hyperInt([[1/2*(1/((a+b)*(c+d)+c*d)^2+1/((a+b)*(c+d)+a*b)^2-1/((a+b)^2*(c+d)^2)), []]], [d, c, b]) , [[1/a, []]], "Dunce's cap"):

if _tests_failed = 0 then
	printf("ALL %a TESTS PASSED SUCCESSFULLY!\n", _tests_passed):
else
	printf("%a TESTS FAILED\n", _tests_failed):
	error "There were %1 failed tests", _tests_failed:
end if:


==> anc/IsingE.mpl <==
# Copyright (C) 2014 Erik Panzer, panzer@mathematik.hu-berlin.de

_hyper_check_divergences := false:
_hyper_algebraic_roots := false:
_hyper_ignore_nonlinear_polynomials := true:
forgetAll():

# Ising-type integrals of class E
IsingE := proc(n::integer)
local f, u, k:
	u := k -> mul(t[i],i = 1 .. k):
	f := [[2,[]]]:
	for k from n to 2 by -1 do
		f := scalarMul(f, mul((u(k)-u(j))/(u(k)+u(j)), j = 1 .. k-1)^2/(1+x)^2):
		f := integrationStep(eval(f, t[k]=1/(1+x)), x):
	end do:
	fibrationBasis(f):
end proc:

# Exact results up to weight 8
E := table([(2)=6-8*ln(2),(3)=32*ln(2)^2-12*zeta[2]-8*ln(2)+10,(4)=22+96*ln(2)
*zeta[2]-24*ln(2)-44*zeta[2]-82*zeta[3]+176*ln(2)^2-256/3*ln(2)^3,(5)=42-124*
zeta[2]-992*zeta[1,-3]-74*zeta[3]-318/5*zeta[2]^2-40*ln(2)+464*ln(2)^2+80*ln(2
)*zeta[2]+512/3*ln(2)^4-256*ln(2)^2*zeta[2]+464*ln(2)*zeta[3],(6)=86-88*ln(2)+
768*ln(2)^4+704/3*ln(2)^3+1360*ln(2)^2-13964*zeta[2]*zeta[3]-348*zeta[2]-6048*
zeta[1,-3]+134*zeta[3]+53775/2*zeta[5]+27904*zeta[1,1,-3]+830*zeta[2]^2-2632*
ln(2)*zeta[3]-272*ln(2)*zeta[2]+512*ln(2)^2*zeta[2]+1024/3*ln(2)^3*zeta[2]+384
*ln(2)^2*zeta[3]-3216/5*ln(2)*zeta[2]^2+11520*ln(2)*zeta[1,-3]-4096/15*ln(2)^5
,(7)=170-32624*zeta[2]*zeta[3]+512/3*ln(2)^3*zeta[2]+6400*ln(2)^2*zeta[3]-9304
*ln(2)*zeta[2]^2+19840*ln(2)*zeta[1,-3]+2336*ln(2)^2*zeta[2]-12472*ln(2)*zeta[
3]+69056/5*ln(2)^2*zeta[2]^2-64000*ln(2)^2*zeta[1,-3]-340588*ln(2)*zeta[5]-\
312320*ln(2)*zeta[1,1,-3]-8320*zeta[2]*zeta[1,-3]-20992/3*ln(2)^3*zeta[3]-688*
ln(2)*zeta[2]-168*ln(2)-844*zeta[2]-21696*zeta[1,-3]+350*zeta[3]+149851/2*zeta
[5]+63616*zeta[1,1,-3]+942624*zeta[1,-5]-575488*zeta[1,1,1,-3]+18402/5*zeta[2]
^2+4209858/35*zeta[2]^3-380881*zeta[3]^2+2432*ln(2)^4+4096/15*ln(2)^5+161760*
ln(2)*zeta[2]*zeta[3]+3280*ln(2)^2+832*ln(2)^3+16384/45*ln(2)^6,(8)=342+
33352925/17*zeta[2]*zeta[5]+211456*zeta[2]*zeta[1,1,-3]+282176*zeta[3]*zeta[1,
-3]-8206978/17*zeta[2]^2*zeta[3]-54575568/35*ln(2)*zeta[2]^3+4757064*ln(2)*
zeta[3]^2-62372*zeta[2]*zeta[3]+256*ln(2)^3*zeta[2]+17072*ln(2)^2*zeta[3]-\
169624/5*ln(2)*zeta[2]^2+22656*ln(2)*zeta[1,-3]+77824/3*ln(2)^4*zeta[3]-\
1022464/15*ln(2)^3*zeta[2]^2+655360/3*ln(2)^3*zeta[1,-3]+1977632*ln(2)^2*zeta[
5]+1761280*ln(2)^2*zeta[1,1,-3]-12015360*ln(2)*zeta[1,-5]+7045120*ln(2)*zeta[1
,1,1,-3]-16384/15*ln(2)^5*zeta[2]+11424*ln(2)^2*zeta[2]-53064*ln(2)*zeta[3]+
591744/5*ln(2)^2*zeta[2]^2-294912*ln(2)^2*zeta[1,-3]-1819522*ln(2)*zeta[5]-\
1697792*ln(2)*zeta[1,1,-3]+32128*zeta[2]*zeta[1,-3]+28672/3*ln(2)^4*zeta[2]-\
210176/3*ln(2)^3*zeta[3]-2960*ln(2)*zeta[2]-344*ln(2)-2060*zeta[2]-84704*zeta[
1,-3]+1790*zeta[3]+340095/2*zeta[5]+192128*zeta[1,1,-3]-230302165/136*zeta[7]+
1493504/17*zeta[1,1,-5]-62466560/17*zeta[1,3,-3]+6195680*zeta[1,-5]-3602432*
zeta[1,1,1,-3]+12926976*zeta[1,1,1,1,-3]+76958/5*zeta[2]^2+4034546/5*zeta[2]^3
-2434920*zeta[3]^2+7488*ln(2)^4+2048*ln(2)^5-131072/315*ln(2)^7-818624*ln(2)^2
*zeta[2]*zeta[3]+40960*ln(2)*zeta[2]*zeta[1,-3]+687888*ln(2)*zeta[2]*zeta[3]+
8080*ln(2)^2+2752*ln(2)^3+57344/45*ln(2)^6]):
CPU := table([(2)=.040994,(3)=.051992,(4)=.234964,(5)=2.017692,(6)=40.622825,(
7)=1760.027435,(8)=100275.371827]):
Alloc := table([(2)=53493760,(3)=53493760,(4)=79749120,(5)=375910400,(6)=
1735897088,(7)=2013216768,(8)=32091615232]):


==> anc/README <==
HyperInt, version 1.0
Algorithms for the symbolic integration of hyperlogarithms with applications to Feynman integrals

Copyright (C) 2014 Erik Panzer

#   This program is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published by
#   the Free Software Foundation, either version 3 of the License, or
#   (at your option) any later version.
#
#   This program is distributed in the hope that it will be useful,
#   but WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#   GNU General Public License for more details.
#
#   You should have received a copy of the GNU General Public License
#   along with this program.  If not, see <http://www.gnu.org/licenses/>.

To contact the author, please write to
	panzer@mathematik.hu-berlin.de
Updates, known issues and further information on the program might become available on
	http://www.math.hu-berlin.de/~panzer/

============================================================================
 1. INSTALLATION AND CONFIGURATION
============================================================================

This program was tested with Maple 16 and should run on any successive version as well. No installation is necessary. During a Maple session, the command

	read "HyperInt.mpl":

loads the program and it is ready to be used. No other files are needed in principle. For a quick start, open the worksheet "Manual.ws" and follow the examples.

However, for most applications it is important that the file periodLookups.m is loaded, so make sure it can be found in Maple's search path. At the beginning of HyperInt.mpl, a variable

	_hyper_autoload_periods := ["periodLookups.m"]:

is defined. You can configure this to any path and put periodLookups.m there. Further period tables can be added to this list for automatic loading during startup. When calculating polynomial reductions, period lookups are not needed so setting _hyper_autoload_periods to an empty list can save memory.

To ensure that HyperInt is working properly, either run

	read "HyperTests.mpl":

in an interactive Maple session, or run the command line version with

	maple HyperTests.mpl

In both cases, the tests must run through without any errors; a final message that all tests passed successfully must be printed. Note that the tests need periodLookups.m. If errors occur during the tests, please inform the author immediately.

The default configurations can be customized at the top of HyperInt.mpl.

============================================================================
 2. FILES IN THIS PACKAGE
============================================================================

HyperInt.mpl
	The complete Maple program in plain text format. Contains general functions to integrate hyperlogarithms, a polynomial reduction routine and tools to compute Feynman integrals. It runs stand-alone, but periodLookups.m is needed for efficient calculations involving periods of higher weight.

Manual.mw
	A standard Maple worksheet that serves its name and shows how to use the functions provided. In particular it contains plenty of examples of Feynman integral calculations.

HyperTests.mpl
	This Maple script (plain text format) contains a series of tests for the program and might further aid getting used to the commands.

periodLookups.m
	A lookup table for multiple zeta values and alternating Euler sums. To reduce the file size it is stored in Maple's internal .m-format. This file should not be modified since wrong period reduction tables will result in wrong outputs of the program.

periodLookups4thRoots.mpl
	This Maple script (plain text format) shows how to supply a custom lookup table, at the example of values of multiple polylogarithms at fourth roots of unity.

IsingE.mpl
	Contains a function to compute Ising class integrals E_n and exact results computed with the program up to n=8. See the manual for details and a reference.

README
	This file.

gpl.txt
	GNU General Public License, version 3.
	
============================================================================
 3. USAGE AND DOCUMENTATION
============================================================================

This implementation and the employed algorithms are explained in the article

	E. Panzer, Algorithms for symbolic integration of hyperlogarithms with applications to Feynman integrals

to appear on arXiv. It can also be obtained from http://www.math.hu-berlin.de/~panzer/, which is also the website where updates, additional material and known problems might be posted.

While the above article explains the algorithms in great detail, the usage of the program in practice is best learned by studying the worksheet "Manual.ws". In particular I hope that the examples of Feynman integral computations are illuminating.

If there remain questions or you have any suggestions, please feel free to contact me. Also I would be happy to know when you successfully applied the program and appreciate acknowledgment.

Technical details on hyperlogarithms and the algorithms may also be found in the articles

	- Multiple zeta values and periods of moduli spaces M_0,n(R),
		Annales scientifiques de l'Ecole Normale Superieure 42 (3) (2009) 371--489.
		arXiv:math/0606419.

	- The Massless Higher-Loop Two-Point Function,
		Communications in Mathematical Physics 287 (2009) 925--958.
		arXiv:0804.1660, doi:10.1007/s00220-009-0740-5.

	- On the periods of some Feynman integrals,
		arXiv:0910.0114.

by F.C.S. Brown. Explicit results for Feynman integrals obtained with this program are contained in

	- E. Panzer, On hyperlogarithms and Feynman integrals with divergences and many scales,
		arXiv:1401.4361. (accepted by JHEP)

	- E. Panzer, On the analytic computation of massless propagators in dimensional regularization,
		Nuclear Physics B 874 (2) (2013) 567--593. doi:10.1016/j.nuclphysb.2013.05.025. arXiv:1305.2161.

The method used to regulate divergent parametric integrals introduced in the first of these articles is implemented by HyperInt.

============================================================================
 4. INCLUDED PERIOD TABLES
============================================================================

The file periodLookups.m contains the basis reductions of MZV up to weight 12 and alternating sums up to weight 8 as they are provided by the program zeta_procedures by O. Schnetz, which can be downloaded from

	http://www.mathematik.hu-berlin.de/~kreimer/index.php?section=program&lang=en

It is based on the data obtained in

J. Bluemlein, D. J. Broadhurst, J. A. M. Vermaseren, The Multiple Zeta Value data mine,
Computer Physics Communications 181 (3) (2010) 582--625. arXiv:0907.2557, doi:10.1016/j.cpc.2009.11.007.
http://www.sciencedirect.com/science/article/pii/S0010465509003701

which is available online at

	http://www.nikhef.nl/~form/datamine/datamine.html

============================================================================
 5. KNOWN ISSUES
============================================================================

	- Maple consumes extreme amounts of memory, so keep an eye on it!

	- Only linearly reducible graphs are integrable with HyperInt, by principle.

	- The treatment of rational functions and partial fractions is not optimal (at many intermediate steps, rational functions are factored completely, bringing all parts on a common denominator which may create ridiculously huge polynomials in the numerator). This problem poses a severe bottleneck for practical computations when the integrand has high powers of polynomials in the denominator.
		In principle the workaround is to exploit integration by parts formulae to reduce such integrals with high denominator powers to simpler integrands.

	- Regularization through partial integrations can produce huge integrands when many divergences are present. These are very inefficient to compute with, see the above point.

	- The polynomial reduction seems to contain a considerable number of spurious polynomials for high-dimensional projections. In particular a function might be linearly reducible, but the polynomial reduction contains so many spurious polynomials that this is not detected.
		If one suspects such a situation, one can just integrate as far as linear reducibility is granted by the reduction. Then express this intermediate result in a basis using fibrationBasis(). From the letters that occur one can read off the symbol / the polynomials in the exact Landau variety. If only linear polynomials survive, one can proceed with integration. Otherwise, i.e. when a non-linear polynomial is present for each variable, this is a proof that the function is NOT linearly reducible.

	- For high weights and/or many kinematic invariants, the resulting polylogarithms consist of a huge number of terms. Finding a shortest possible (or symmetry-respecting) representation is not the business of this program; instead there are many articles discussing the symbol and coproduct techniques suitable for this task.
		However, fibrationBasis() at least provides a basis (without any relations), so no hidden zeros remain after applying fibrationBasis().


==> anc/gpl.txt <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<http://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<http://www.gnu.org/philosophy/why-not-lgpl.html>.


==> anc/periodLookups4thRoots.mpl <==
zeroOnePeriods := table([(Complex(1), -1)=1/16*zeta[2]+1/8*ln(2)^2+Complex(1/8
)*Pi*ln(2),(-1, -1)=1/2*ln(2)^2,(Complex(-1))=1/2*ln(2)+Complex(-1/4)*Pi,(
Complex(-1), Complex(1))=3/16*zeta[2]+1/8*ln(2)^2+Complex(1)*(-3/8*Pi*ln(2)+
Catalan),(Complex(1))=1/2*ln(2)+Complex(1/4)*Pi,(0, 1)=-zeta[2],(Complex(-1),
-1)=1/16*zeta[2]+1/8*ln(2)^2+Complex(-1/8)*Pi*ln(2),(-1, Complex(1))=-1/16*
zeta[2]+3/8*ln(2)^2+Complex(1/8)*Pi*ln(2),(Complex(-1), 1)=-5/16*zeta[2]+1/8*
ln(2)^2+Complex(1)*(-1/8*Pi*ln(2)+Catalan),(-1, 1)=1/2*ln(2)^2-1/2*zeta[2],(0,
-1)=1/2*zeta[2],(0, Complex(1))=1/8*zeta[2]+Complex(1)*Catalan,(Complex(1), 
Complex(1))=-3/16*zeta[2]+1/8*ln(2)^2+Complex(1/8)*Pi*ln(2),(0, Complex(-1))=1
/8*zeta[2]+Complex(-1)*Catalan,(Complex(1), 1)=-5/16*zeta[2]+1/8*ln(2)^2+
Complex(1)*(1/8*Pi*ln(2)-Catalan),(-1, Complex(-1))=-1/16*zeta[2]+3/8*ln(2)^2+
Complex(-1/8)*Pi*ln(2),(Complex(1), Complex(-1))=3/16*zeta[2]+1/8*ln(2)^2+
Complex(1)*(3/8*Pi*ln(2)-Catalan),(Complex(-1), Complex(-1))=-3/16*zeta[2]+1/8
*ln(2)^2+Complex(-1/8)*Pi*ln(2)]);

